Lee-Yang model from the functional renormalization group

We investigate the critical properties of the Lee-Yang model in less than six spacetime dimensions using truncations of the functional renormalization group flow. We give estimates for the critical exponents, study the dependence on the regularization scheme, and show the convergence of our results for increasing size of the truncations in four and five dimensions. While with our truncations it is numerically challenging to approach the three-dimensional case, we provide a simple approximation which allows us to qualitatively study the Lee-Yang model in two and three dimensions, and use it to argue the existence of further nonunitary multicritical theories including one which is relevant for the universality class of the Blume-Capel model.

==> flow_equations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    248109,       7388]
NotebookOptionsPosition[    243940,       7254]
NotebookOutlinePosition[    244360,       7270]
CellTagsIndexPosition[    244317,       7267]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Flow equations for a generic regulator ",
 Cell[BoxData[
  FormBox[
   RowBox[{"R", "[", 
    SuperscriptBox["q", "2"], "]"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " in the truncation ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalGamma]", "k"], "=", 
    RowBox[{"\[Integral]", " ", 
     RowBox[{
      SuperscriptBox["d", "d"], "x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"Z", "[", "\[Phi]", "]"}], 
         RowBox[{
          SubscriptBox["\[PartialD]", "\[Mu]"], "\[Phi]"}], 
         RowBox[{
          SuperscriptBox["\[PartialD]", "\[Mu]"], "\[Phi]"}]}], "+", 
        RowBox[{"V", "[", "\[Phi]", "]"}]}], ")"}]}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Section",
 CellChangeTimes->{{3.6637343889937344`*^9, 3.663734392891569*^9}, {
  3.6640851619362144`*^9, 3.664085162273361*^9}, {3.673589927985331*^9, 
  3.673589943744193*^9}, {3.691832274924612*^9, 3.6918323681711984`*^9}}],

Cell[TextData[{
 "right hand side of the flow equation for the (dimensionful unrenormalized) \
potential, to be integrated over the loop momentum ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["d", "d"], "q"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]"}], ")"}], "d"]]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.6918324919789515`*^9, 3.691832581529356*^9}, {
  3.691833023316996*^9, 3.69183303329371*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"bV", "[", 
   RowBox[{"V_", ",", "Z_", ",", "R_", ",", "dR_", ",", "f_", ",", "x_"}], 
   "]"}], "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox["dR",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`dR,
       Editable->False], "[", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["q",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`q,
        Editable->False], "2"], "]"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox["R",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`R,
          Editable->False], "[", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["q",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`q,
           Editable->False], "2"], "]"}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["q",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`q,
           Editable->False], "2"], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Z",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Z,
           Editable->False], "[", "f", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["V",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`V,
           Editable->False], "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "f", "]"}]}], ")"}]}]], "//.", 
    RowBox[{"{", 
     RowBox[{"q", "\[Rule]", 
      SqrtBox["x"]}], "}"}]}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.6636869657490644`*^9, 3.6636870227743435`*^9}, 
   3.6636873097100325`*^9, {3.6636880362558575`*^9, 3.6636881194664497`*^9}, {
   3.6636884596932096`*^9, 3.663688504638567*^9}, {3.673588174736447*^9, 
   3.673588177150453*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"dR", "[", "x", "]"}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"R", "[", "x", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"Z", "[", "f", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["V", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "f", "]"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.663688505209155*^9, 3.6637365490256834`*^9, 3.663748390125807*^9, 
   3.6637694807897797`*^9, 3.6638238007965364`*^9, 3.6638733070218234`*^9, 
   3.6639076839640017`*^9, 3.663915485443761*^9, 3.663921353178007*^9, 
   3.6639271911938396`*^9, 3.663932553954718*^9, 3.663934582139812*^9, 
   3.66394858089091*^9, 3.663950385413228*^9, 3.6640023972660007`*^9, 
   3.664003155837413*^9, 3.664019793974145*^9, 3.6640311283018494`*^9, 
   3.6640334350382786`*^9, 3.664084083173971*^9, 3.664085181470121*^9, 
   3.664129541689993*^9, 3.664129783999922*^9, 3.664131119383047*^9, 
   3.66413120669164*^9, 3.6641993233274865`*^9, 3.6642543070644555`*^9, 
   3.664267042709753*^9, 3.664301755872282*^9, 3.6643358068640065`*^9, 
   3.6651429779107037`*^9, 3.6652148628285847`*^9, 3.665229434602517*^9, 
   3.6652331072196283`*^9, 3.6653032297990417`*^9, 3.6653277770448613`*^9, 
   3.665405586213173*^9, 3.665419909897247*^9, 3.665466657310301*^9, 
   3.6654690396093626`*^9, 3.665469641107953*^9, 3.6654705871810255`*^9, 
   3.6655183824202623`*^9, 3.6655799417458644`*^9, 3.666401057871736*^9, 
   3.668490803951352*^9, 3.6685165240000014`*^9, 3.6685178072667522`*^9, 
   3.6688477354830756`*^9, 3.6688658687769823`*^9, 3.668922902462307*^9, 
   3.668926746160058*^9, 3.668940624701837*^9, 3.669004571667654*^9, 
   3.669018360473077*^9, 3.669022675054585*^9, 3.669096988989593*^9, 
   3.669099934312763*^9, 3.6695254758631287`*^9, 3.6695498629217553`*^9, 
   3.6699162964967127`*^9, 3.66997342885849*^9, 3.670048489520294*^9, 
   3.6701176071995115`*^9, 3.6701241290753007`*^9, 3.670209518988681*^9, 
   3.670294926965315*^9, 3.670296258138563*^9, 3.670656849129664*^9, 
   3.670657150703676*^9, 3.67083981550399*^9, {3.670846607677208*^9, 
   3.670846635935598*^9}, 3.6713371341698513`*^9, 3.671961295906464*^9, 
   3.671961418781151*^9, 3.671985988163539*^9, 3.672730400689251*^9, 
   3.672739076481512*^9, 3.672924102160162*^9, 3.67358782283287*^9, 
   3.673588180429737*^9, 3.673847207052497*^9, 3.6738484114967546`*^9, 
   3.673852831513837*^9, 3.6738529160751085`*^9, 3.673867418167465*^9}]
}, Open  ]],

Cell[TextData[{
 "first half of the right hand side of the flow equation for the  \
(dimensionful unrenormalized) potential, to be integrated over the loop \
momentum ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["d", "d"], "q"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]"}], ")"}], "d"]]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.691832566896333*^9, 3.6918325894339423`*^9}, {
  3.6918330418943253`*^9, 3.6918330423382998`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"twoPFpart1", "[", 
   RowBox[{
   "V_", ",", "Z_", ",", "R_", ",", "dR_", ",", "d_", ",", "f_", ",", "x_"}], 
   "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["q",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`q,
          Editable->False], "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["dR",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`dR,
          Editable->False], "[", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["q",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`q,
           Editable->False], "2"], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Z",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Z,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["phi",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`phi[],
           Editable->False], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["phi",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`phi[],
           Editable->False], "]"}], "2"]}], 
       RowBox[{
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`dimM,
         Editable->False], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["R",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`R,
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["phi",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`phi[],
              Editable->False], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["phi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`phi[],
             Editable->False], "]"}]}], ")"}], "5"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", 
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`dimM,
           Editable->False]}], ")"}], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["q",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`q,
          Editable->False], "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["dR",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`dR,
          Editable->False], "[", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["q",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`q,
           Editable->False], "2"], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Z",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Z,
          Editable->False], "[", 
         InterpretationBox[
          StyleBox["phi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`phi[],
          Editable->False], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["phi",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`phi[],
           Editable->False], "]"}], "2"]}], 
       RowBox[{
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`dimM,
         Editable->False], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["R",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`R,
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["phi",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`phi[],
              Editable->False], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["phi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`phi[],
             Editable->False], "]"}]}], ")"}], "4"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`dimM,
            Editable->False]}]}], ")"}], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["q",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`q,
          Editable->False], "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["dR",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`dR,
          Editable->False], "[", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["q",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`q,
           Editable->False], "2"], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["phi",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`phi[],
           Editable->False], "]"}], "2"]}], 
       RowBox[{
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`dimM,
         Editable->False], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["R",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`R,
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["phi",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`phi[],
              Editable->False], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["phi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`phi[],
             Editable->False], "]"}]}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["q",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`q,
          Editable->False], "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["dR",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`dR,
          Editable->False], "[", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["q",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`q,
           Editable->False], "2"], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Z",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Z,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["phi",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`phi[],
           Editable->False], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Z",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Z,
           Editable->False], "\[Prime]",
          MultilineFunction->None], "[", 
         InterpretationBox[
          StyleBox["phi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`phi[],
          Editable->False], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["V",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`V,
           Editable->False], 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         InterpretationBox[
          StyleBox["phi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`phi[],
          Editable->False], "]"}]}], 
       RowBox[{
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`dimM,
         Editable->False], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["R",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`R,
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["phi",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`phi[],
              Editable->False], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["phi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`phi[],
             Editable->False], "]"}]}], ")"}], "5"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          InterpretationBox[
           StyleBox["d",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`dimM,
           Editable->False]}], ")"}], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["q",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`q,
          Editable->False], "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["dR",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`dR,
          Editable->False], "[", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["q",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`q,
           Editable->False], "2"], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Z",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Z,
          Editable->False], "[", 
         InterpretationBox[
          StyleBox["phi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`phi[],
          Editable->False], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Z",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Z,
           Editable->False], "\[Prime]",
          MultilineFunction->None], "[", 
         InterpretationBox[
          StyleBox["phi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`phi[],
          Editable->False], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["V",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`V,
           Editable->False], 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         InterpretationBox[
          StyleBox["phi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`phi[],
          Editable->False], "]"}]}], 
       RowBox[{
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`dimM,
         Editable->False], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["R",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`R,
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["phi",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`phi[],
              Editable->False], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["phi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`phi[],
             Editable->False], "]"}]}], ")"}], "4"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["dR",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`dR,
          Editable->False], "[", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["q",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`q,
           Editable->False], "2"], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Z",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Z,
           Editable->False], "\[Prime]",
          MultilineFunction->None], "[", 
         InterpretationBox[
          StyleBox["phi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`phi[],
          Editable->False], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["V",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`V,
           Editable->False], 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         InterpretationBox[
          StyleBox["phi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`phi[],
          Editable->False], "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           InterpretationBox[
            StyleBox["R",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`R,
            Editable->False], "[", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["q",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`q,
             Editable->False], "2"], "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["q",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`q,
             Editable->False], "2"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["phi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`phi[],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["phi",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`phi[],
            Editable->False], "]"}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["q",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`q,
          Editable->False], "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["dR",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`dR,
          Editable->False], "[", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["q",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`q,
           Editable->False], "2"], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Z",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Z,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["phi",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`phi[],
           Editable->False], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["phi",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`phi[],
           Editable->False], "]"}], "2"]}], 
       RowBox[{
        InterpretationBox[
         StyleBox["d",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`dimM,
         Editable->False], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["R",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`R,
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["phi",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`phi[],
              Editable->False], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["phi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`phi[],
             Editable->False], "]"}]}], ")"}], "5"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox["dR",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`dR,
          Editable->False], "[", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["q",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`q,
           Editable->False], "2"], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Z",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Z,
          Editable->False], "[", 
         InterpretationBox[
          StyleBox["phi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`phi[],
          Editable->False], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["phi",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`phi[],
           Editable->False], "]"}], "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           InterpretationBox[
            StyleBox["R",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`R,
            Editable->False], "[", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["q",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`q,
             Editable->False], "2"], "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["q",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`q,
             Editable->False], "2"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["phi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`phi[],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["phi",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`phi[],
            Editable->False], "]"}]}], ")"}], "4"]], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["R",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`R,
           Editable->False], "\[Prime]",
          MultilineFunction->None], "[", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["q",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`q,
           Editable->False], "2"], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["q",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`q,
             Editable->False], "6"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["dR",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`dR,
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["Z",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Z,
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["phi",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`phi[],
              Editable->False], "]"}], "2"]}], 
          RowBox[{
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`dimM,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               InterpretationBox[
                StyleBox["R",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`R,
                Editable->False], "[", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["q",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`q,
                 Editable->False], "2"], "]"}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["q",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`q,
                 Editable->False], "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Z",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Z,
                 Editable->False], "[", 
                InterpretationBox[
                 StyleBox["phi",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`phi[],
                 Editable->False], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["V",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`V,
                 Editable->False], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["phi",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`phi[],
                Editable->False], "]"}]}], ")"}], "5"]}]], "+", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["q",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`q,
             Editable->False], "4"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["dR",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`dR,
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["phi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`phi[],
             Editable->False], "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["phi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`phi[],
             Editable->False], "]"}]}], 
          RowBox[{
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`dimM,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               InterpretationBox[
                StyleBox["R",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`R,
                Editable->False], "[", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["q",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`q,
                 Editable->False], "2"], "]"}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["q",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`q,
                 Editable->False], "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Z",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Z,
                 Editable->False], "[", 
                InterpretationBox[
                 StyleBox["phi",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`phi[],
                 Editable->False], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["V",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`V,
                 Editable->False], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["phi",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`phi[],
                Editable->False], "]"}]}], ")"}], "5"]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["q",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`q,
             Editable->False], "2"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["dR",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`dR,
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["phi",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`phi[],
              Editable->False], "]"}], "2"]}], 
          RowBox[{
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`dimM,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               InterpretationBox[
                StyleBox["R",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`R,
                Editable->False], "[", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["q",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`q,
                 Editable->False], "2"], "]"}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["q",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`q,
                 Editable->False], "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Z",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Z,
                 Editable->False], "[", 
                InterpretationBox[
                 StyleBox["phi",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`phi[],
                 Editable->False], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["V",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`V,
                 Editable->False], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["phi",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`phi[],
                Editable->False], "]"}]}], ")"}], "5"]}]]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["R",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`R,
          Editable->False], "\[Prime]",
         MultilineFunction->None], "[", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["q",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`q,
          Editable->False], "2"], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["q",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`q,
             Editable->False], "6"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["dR",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`dR,
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["phi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`phi[],
             Editable->False], "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["Z",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Z,
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["phi",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`phi[],
              Editable->False], "]"}], "2"]}], 
          RowBox[{
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`dimM,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               InterpretationBox[
                StyleBox["R",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`R,
                Editable->False], "[", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["q",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`q,
                 Editable->False], "2"], "]"}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["q",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`q,
                 Editable->False], "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Z",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Z,
                 Editable->False], "[", 
                InterpretationBox[
                 StyleBox["phi",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`phi[],
                 Editable->False], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["V",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`V,
                 Editable->False], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["phi",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`phi[],
                Editable->False], "]"}]}], ")"}], "5"]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             InterpretationBox[
              StyleBox["d",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`dimM,
              Editable->False]}], ")"}], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["q",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`q,
             Editable->False], "4"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["dR",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`dR,
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["Z",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Z,
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["phi",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`phi[],
              Editable->False], "]"}], "2"]}], 
          RowBox[{
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`dimM,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               InterpretationBox[
                StyleBox["R",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`R,
                Editable->False], "[", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["q",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`q,
                 Editable->False], "2"], "]"}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["q",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`q,
                 Editable->False], "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Z",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Z,
                 Editable->False], "[", 
                InterpretationBox[
                 StyleBox["phi",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`phi[],
                 Editable->False], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["V",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`V,
                 Editable->False], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["phi",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`phi[],
                Editable->False], "]"}]}], ")"}], "4"]}]], "+", 
         FractionBox[
          RowBox[{"16", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["q",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`q,
             Editable->False], "4"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["dR",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`dR,
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["phi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`phi[],
             Editable->False], "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["phi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`phi[],
             Editable->False], "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["phi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`phi[],
             Editable->False], "]"}]}], 
          RowBox[{
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`dimM,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               InterpretationBox[
                StyleBox["R",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`R,
                Editable->False], "[", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["q",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`q,
                 Editable->False], "2"], "]"}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["q",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`q,
                 Editable->False], "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Z",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Z,
                 Editable->False], "[", 
                InterpretationBox[
                 StyleBox["phi",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`phi[],
                 Editable->False], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["V",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`V,
                 Editable->False], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["phi",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`phi[],
                Editable->False], "]"}]}], ")"}], "5"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             InterpretationBox[
              StyleBox["d",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`dimM,
              Editable->False]}], ")"}], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["q",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`q,
             Editable->False], "2"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["dR",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`dR,
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["phi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`phi[],
             Editable->False], "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["phi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`phi[],
             Editable->False], "]"}]}], 
          RowBox[{
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`dimM,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               InterpretationBox[
                StyleBox["R",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`R,
                Editable->False], "[", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["q",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`q,
                 Editable->False], "2"], "]"}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["q",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`q,
                 Editable->False], "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Z",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Z,
                 Editable->False], "[", 
                InterpretationBox[
                 StyleBox["phi",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`phi[],
                 Editable->False], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["V",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`V,
                 Editable->False], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["phi",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`phi[],
                Editable->False], "]"}]}], ")"}], "4"]}]], "+", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["q",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`q,
             Editable->False], "2"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["dR",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`dR,
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["phi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`phi[],
             Editable->False], "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["phi",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`phi[],
              Editable->False], "]"}], "2"]}], 
          RowBox[{
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`dimM,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               InterpretationBox[
                StyleBox["R",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`R,
                Editable->False], "[", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["q",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`q,
                 Editable->False], "2"], "]"}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["q",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`q,
                 Editable->False], "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Z",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Z,
                 Editable->False], "[", 
                InterpretationBox[
                 StyleBox["phi",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`phi[],
                 Editable->False], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["V",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`V,
                 Editable->False], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["phi",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`phi[],
                Editable->False], "]"}]}], ")"}], "5"]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["dR",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`dR,
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["phi",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`phi[],
              Editable->False], "]"}], "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              InterpretationBox[
               StyleBox["R",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`R,
               Editable->False], "[", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["q",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`q,
                Editable->False], "2"], "]"}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["q",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`q,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Z",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Z,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["phi",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`phi[],
                Editable->False], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["phi",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`phi[],
               Editable->False], "]"}]}], ")"}], "4"]]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["R",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`R,
          Editable->False], "\[Prime]\[Prime]",
         MultilineFunction->None], "[", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["q",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`q,
          Editable->False], "2"], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "6"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["dR",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`dR,
              Editable->False], "[", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["q",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`q,
               Editable->False], "2"], "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["Z",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Z,
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["phi",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`phi[],
               Editable->False], "]"}], "2"]}], 
           RowBox[{
            InterpretationBox[
             StyleBox["d",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`dimM,
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                InterpretationBox[
                 StyleBox["R",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`R,
                 Editable->False], "[", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["q",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`q,
                  Editable->False], "2"], "]"}], "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["q",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`q,
                  Editable->False], "2"], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Z",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`Z,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["phi",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`phi[],
                  Editable->False], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["V",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`V,
                  Editable->False], "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", 
                InterpretationBox[
                 StyleBox["phi",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`phi[],
                 Editable->False], "]"}]}], ")"}], "4"]}]]}], "-", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["q",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`q,
             Editable->False], "4"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["dR",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`dR,
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["phi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`phi[],
             Editable->False], "]"}], " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["phi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`phi[],
             Editable->False], "]"}]}], 
          RowBox[{
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`dimM,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               InterpretationBox[
                StyleBox["R",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`R,
                Editable->False], "[", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["q",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`q,
                 Editable->False], "2"], "]"}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["q",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`q,
                 Editable->False], "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Z",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Z,
                 Editable->False], "[", 
                InterpretationBox[
                 StyleBox["phi",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`phi[],
                 Editable->False], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["V",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`V,
                 Editable->False], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["phi",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`phi[],
                Editable->False], "]"}]}], ")"}], "4"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["q",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`q,
             Editable->False], "2"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["dR",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`dR,
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["phi",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`phi[],
              Editable->False], "]"}], "2"]}], 
          RowBox[{
           InterpretationBox[
            StyleBox["d",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`dimM,
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               InterpretationBox[
                StyleBox["R",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`R,
                Editable->False], "[", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["q",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`q,
                 Editable->False], "2"], "]"}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["q",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`q,
                 Editable->False], "2"], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Z",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Z,
                 Editable->False], "[", 
                InterpretationBox[
                 StyleBox["phi",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`phi[],
                 Editable->False], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["V",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`V,
                 Editable->False], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["phi",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`phi[],
                Editable->False], "]"}]}], ")"}], "4"]}]]}], ")"}]}]}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"phi", "[", "]"}], "\[Rule]", "f"}], ",", 
       RowBox[{"dimM", "\[Rule]", "d"}]}], "}"}]}], "//.", 
    RowBox[{"{", 
     RowBox[{"q", "\[Rule]", 
      SqrtBox["x"]}], "}"}]}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.6708449598612423`*^9, 3.6708449708659315`*^9}, {
  3.67358818327459*^9, 3.673588184647068*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["x", "3"], " ", 
    RowBox[{"dR", "[", "x", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Z", "[", "f", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["Z", "\[Prime]",
       MultilineFunction->None], "[", "f", "]"}], "2"]}], 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"R", "[", "x", "]"}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"Z", "[", "f", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", "+", "d"}], ")"}], " ", 
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"dR", "[", "x", "]"}], " ", 
    RowBox[{"Z", "[", "f", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["Z", "\[Prime]",
       MultilineFunction->None], "[", "f", "]"}], "2"]}], 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"R", "[", "x", "]"}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"Z", "[", "f", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "d"}]}], ")"}], " ", "x", " ", 
    RowBox[{"dR", "[", "x", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["Z", "\[Prime]",
       MultilineFunction->None], "[", "f", "]"}], "2"]}], 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"R", "[", "x", "]"}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"Z", "[", "f", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "f", "]"}]}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"dR", "[", "x", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Z", "[", "f", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["Z", "\[Prime]",
      MultilineFunction->None], "[", "f", "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "f", "]"}]}], 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"R", "[", "x", "]"}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"Z", "[", "f", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "d"}], ")"}], " ", "x", " ", 
    RowBox[{"dR", "[", "x", "]"}], " ", 
    RowBox[{"Z", "[", "f", "]"}], " ", 
    RowBox[{
     SuperscriptBox["Z", "\[Prime]",
      MultilineFunction->None], "[", "f", "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "f", "]"}]}], 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"R", "[", "x", "]"}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"Z", "[", "f", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"dR", "[", "x", "]"}], " ", 
    RowBox[{
     SuperscriptBox["Z", "\[Prime]",
      MultilineFunction->None], "[", "f", "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "f", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"R", "[", "x", "]"}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"Z", "[", "f", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["V", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "f", "]"}]}], ")"}], "3"]], "+", 
  FractionBox[
   RowBox[{"4", " ", "x", " ", 
    RowBox[{"dR", "[", "x", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Z", "[", "f", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", "3", ")"}],
        Derivative],
       MultilineFunction->None], "[", "f", "]"}], "2"]}], 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"R", "[", "x", "]"}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"Z", "[", "f", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"dR", "[", "x", "]"}], " ", 
    RowBox[{"Z", "[", "f", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", "3", ")"}],
        Derivative],
       MultilineFunction->None], "[", "f", "]"}], "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"R", "[", "x", "]"}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"Z", "[", "f", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["V", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["R", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"dR", "[", "x", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Z", "\[Prime]",
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", "[", "x", "]"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]], "+", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"dR", "[", "x", "]"}], " ", 
       RowBox[{
        SuperscriptBox["Z", "\[Prime]",
         MultilineFunction->None], "[", "f", "]"}], " ", 
       RowBox[{
        SuperscriptBox["V", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], "[", "f", "]"}]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", "[", "x", "]"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", "x", " ", 
       RowBox[{"dR", "[", "x", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", "[", "x", "]"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]]}], 
    ")"}]}], "+", 
  RowBox[{
   RowBox[{
    SuperscriptBox["R", "\[Prime]",
     MultilineFunction->None], "[", "x", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"dR", "[", "x", "]"}], " ", 
       RowBox[{"Z", "[", "f", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Z", "\[Prime]",
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", "[", "x", "]"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "+", "d"}], ")"}], " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"dR", "[", "x", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Z", "\[Prime]",
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", "[", "x", "]"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]}]], "+", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"dR", "[", "x", "]"}], " ", 
       RowBox[{"Z", "[", "f", "]"}], " ", 
       RowBox[{
        SuperscriptBox["Z", "\[Prime]",
         MultilineFunction->None], "[", "f", "]"}], " ", 
       RowBox[{
        SuperscriptBox["V", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], "[", "f", "]"}]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", "[", "x", "]"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], " ", "x", " ", 
       RowBox[{"dR", "[", "x", "]"}], " ", 
       RowBox[{
        SuperscriptBox["Z", "\[Prime]",
         MultilineFunction->None], "[", "f", "]"}], " ", 
       RowBox[{
        SuperscriptBox["V", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], "[", "f", "]"}]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", "[", "x", "]"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]}]], "+", 
     FractionBox[
      RowBox[{"8", " ", "x", " ", 
       RowBox[{"dR", "[", "x", "]"}], " ", 
       RowBox[{"Z", "[", "f", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", "[", "x", "]"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"dR", "[", "x", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"R", "[", "x", "]"}], "+", 
         RowBox[{"x", " ", 
          RowBox[{"Z", "[", "f", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["V", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]]}], 
    ")"}]}], "+", 
  RowBox[{
   RowBox[{
    SuperscriptBox["R", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "x", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"dR", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Z", "\[Prime]",
           MultilineFunction->None], "[", "f", "]"}], "2"]}], 
       RowBox[{"d", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"R", "[", "x", "]"}], "+", 
           RowBox[{"x", " ", 
            RowBox[{"Z", "[", "f", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["V", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]}]]}], 
     "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"dR", "[", "x", "]"}], " ", 
       RowBox[{
        SuperscriptBox["Z", "\[Prime]",
         MultilineFunction->None], "[", "f", "]"}], " ", 
       RowBox[{
        SuperscriptBox["V", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], "[", "f", "]"}]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", "[", "x", "]"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", "x", " ", 
       RowBox[{"dR", "[", "x", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", "[", "x", "]"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]}]]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.6708466106574535`*^9, 3.6708466361204767`*^9}, 
   3.6713371344427166`*^9, 3.671961296100943*^9, 3.671961418972568*^9, 
   3.6719859882405972`*^9, 3.672730400762305*^9, 3.6727390765611124`*^9, 
   3.6729241022432275`*^9, 3.673587822957977*^9, 3.6735881854285965`*^9, 
   3.673847207169104*^9, 3.673848412967968*^9, 3.673852832620425*^9, 
   3.67385291682378*^9, 3.6738674183317795`*^9}]
}, Open  ]],

Cell[TextData[{
 "second half of the right hand side of the flow equation for the \
(dimensionful unrenormalized) potential, to be integrated over the loop \
momentum ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["d", "d"], "q"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]"}], ")"}], "d"]]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.691832611703532*^9, 3.6918326152518425`*^9}, {
  3.6918330512309113`*^9, 3.691833054483223*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"twoPFpart2", "[", 
   RowBox[{"V_", ",", "Z_", ",", "R_", ",", "dR_", ",", "f_", ",", "x_"}], 
   "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox["dR",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`dR,
          Editable->False], "[", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["q",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`q,
           Editable->False], "2"], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Z",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Z,
           Editable->False], "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         InterpretationBox[
          StyleBox["phi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`phi[],
          Editable->False], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["R",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`R,
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["q",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`q,
              Editable->False], "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["phi",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`phi[],
              Editable->False], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["phi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`phi[],
             Editable->False], "]"}]}], ")"}], "2"]}]]}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"phi", "[", "]"}], "\[Rule]", "f"}], "}"}]}], "//.", 
    RowBox[{"{", 
     RowBox[{"q", "\[Rule]", 
      SqrtBox["x"]}], "}"}]}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.6636878431956053`*^9, 3.663687895947828*^9}, {
  3.6636881658559856`*^9, 3.663688165995014*^9}, {3.6636882435222807`*^9, 
  3.6636882438219776`*^9}, {3.663688562525117*^9, 3.663688570692602*^9}, {
  3.663690377289857*^9, 3.6636904030555887`*^9}, {3.673588188656899*^9, 
  3.673588189576763*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"dR", "[", "x", "]"}], " ", 
    RowBox[{
     SuperscriptBox["Z", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "f", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"R", "[", "x", "]"}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"Z", "[", "f", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "f", "]"}]}], ")"}], 
     "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.6636879043019147`*^9, 3.663688167217114*^9, 3.66368830643892*^9, 
   3.6636885723509135`*^9, 3.663690412837373*^9, 3.663736551332311*^9, 
   3.663748390220808*^9, 3.663769480865368*^9, 3.6638238008600817`*^9, 
   3.6638733070808697`*^9, 3.6639076840060368`*^9, 3.6639154854827957`*^9, 
   3.66392135321904*^9, 3.663927191232869*^9, 3.66393255399325*^9, 
   3.663934582210866*^9, 3.663948580964984*^9, 3.663950385457261*^9, 
   3.6640023973520565`*^9, 3.664003155902479*^9, 3.664019794009652*^9, 
   3.6640311283744087`*^9, 3.6640334350753045`*^9, 3.6640840832522144`*^9, 
   3.6640851815091524`*^9, 3.6641295418747597`*^9, 3.664129784048959*^9, 
   3.6641311194235973`*^9, 3.664131206740181*^9, 3.664199323395587*^9, 
   3.6642543071328435`*^9, 3.6642670427472663`*^9, 3.6643017559539356`*^9, 
   3.664335806924569*^9, 3.665142978182663*^9, 3.665214863079609*^9, 
   3.665229434872126*^9, 3.665233107469328*^9, 3.665303230001905*^9, 
   3.66532777711495*^9, 3.6654055865539703`*^9, 3.6654199099782453`*^9, 
   3.665466657390357*^9, 3.6654690396663904`*^9, 3.6654696411529837`*^9, 
   3.6654705872200537`*^9, 3.6655183824843235`*^9, 3.6655799418104134`*^9, 
   3.666401057939805*^9, 3.6684908040697236`*^9, 3.6685165240760713`*^9, 
   3.6685178073348036`*^9, 3.668847735548135*^9, 3.668865868861614*^9, 
   3.668922902873836*^9, 3.668926746415142*^9, 3.668940625074779*^9, 
   3.6690045720325813`*^9, 3.669018360906769*^9, 3.669022675314355*^9, 
   3.669096989286584*^9, 3.669099934669484*^9, 3.669525476105443*^9, 
   3.669549863003162*^9, 3.6699162965607634`*^9, 3.669973428925564*^9, 
   3.670048489609357*^9, 3.670117607274601*^9, 3.6701241291499405`*^9, 
   3.6702095190682945`*^9, 3.6702949270469265`*^9, 3.6702962581871*^9, 
   3.6706568492307577`*^9, 3.6706571507542133`*^9, 3.6708398155805473`*^9, {
   3.670846612964752*^9, 3.670846636152503*^9}, 3.671337134490797*^9, 
   3.67196129611106*^9, 3.6719614190683804`*^9, 3.671985988269617*^9, 
   3.672730400787356*^9, 3.6727390765825768`*^9, 3.672924102278279*^9, 
   3.673587823007019*^9, 3.673588190110364*^9, 3.6738472072071304`*^9, 
   3.673848413876013*^9, 3.6738528335948915`*^9, 3.673852918685141*^9, 
   3.673867418944213*^9}]
}, Open  ]],

Cell[TextData[{
 "the right hand side of the flow equation for the  (dimensionful \
unrenormalized) potential, to be integrated over the loop momentum ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["d", "d"], "q"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]"}], ")"}], "d"]]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.691832621400282*^9, 3.691832633869095*^9}, {
  3.691833057963472*^9, 3.6918330586594663`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"bZ", "[", 
   RowBox[{
   "V_", ",", "Z_", ",", "R_", ",", "dR_", ",", "d_", ",", "f_", ",", "x_"}], 
   "]"}], "=", 
  RowBox[{
   RowBox[{"twoPFpart1", "[", 
    RowBox[{
    "V", ",", "Z", ",", "R", ",", "dR", ",", "d", ",", "f", ",", "x"}], "]"}],
    "+", 
   RowBox[{"twoPFpart2", "[", 
    RowBox[{"V", ",", "Z", ",", "R", ",", "dR", ",", "f", ",", "x"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.663690385213091*^9, 3.6636904348366823`*^9}, {
  3.663736977371947*^9, 3.6637369775297155`*^9}, {3.663782822539059*^9, 
  3.663782823256181*^9}, {3.6735881932762156`*^9, 3.6735881948846827`*^9}, {
  3.6738483938161345`*^9, 3.6738484002698364`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["x", "3"], " ", 
    RowBox[{"dR", "[", "x", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Z", "[", "f", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["Z", "\[Prime]",
       MultilineFunction->None], "[", "f", "]"}], "2"]}], 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"R", "[", "x", "]"}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"Z", "[", "f", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", "+", "d"}], ")"}], " ", 
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"dR", "[", "x", "]"}], " ", 
    RowBox[{"Z", "[", "f", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["Z", "\[Prime]",
       MultilineFunction->None], "[", "f", "]"}], "2"]}], 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"R", "[", "x", "]"}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"Z", "[", "f", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "d"}]}], ")"}], " ", "x", " ", 
    RowBox[{"dR", "[", "x", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["Z", "\[Prime]",
       MultilineFunction->None], "[", "f", "]"}], "2"]}], 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"R", "[", "x", "]"}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"Z", "[", "f", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "f", "]"}]}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"dR", "[", "x", "]"}], " ", 
    RowBox[{
     SuperscriptBox["Z", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "f", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"R", "[", "x", "]"}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"Z", "[", "f", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "f", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"dR", "[", "x", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Z", "[", "f", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["Z", "\[Prime]",
      MultilineFunction->None], "[", "f", "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "f", "]"}]}], 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"R", "[", "x", "]"}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"Z", "[", "f", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "d"}], ")"}], " ", "x", " ", 
    RowBox[{"dR", "[", "x", "]"}], " ", 
    RowBox[{"Z", "[", "f", "]"}], " ", 
    RowBox[{
     SuperscriptBox["Z", "\[Prime]",
      MultilineFunction->None], "[", "f", "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "f", "]"}]}], 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"R", "[", "x", "]"}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"Z", "[", "f", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"dR", "[", "x", "]"}], " ", 
    RowBox[{
     SuperscriptBox["Z", "\[Prime]",
      MultilineFunction->None], "[", "f", "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "f", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"R", "[", "x", "]"}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"Z", "[", "f", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["V", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "f", "]"}]}], ")"}], "3"]], "+", 
  FractionBox[
   RowBox[{"4", " ", "x", " ", 
    RowBox[{"dR", "[", "x", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Z", "[", "f", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", "3", ")"}],
        Derivative],
       MultilineFunction->None], "[", "f", "]"}], "2"]}], 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"R", "[", "x", "]"}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"Z", "[", "f", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"dR", "[", "x", "]"}], " ", 
    RowBox[{"Z", "[", "f", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", "3", ")"}],
        Derivative],
       MultilineFunction->None], "[", "f", "]"}], "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"R", "[", "x", "]"}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"Z", "[", "f", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["V", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["R", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"dR", "[", "x", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Z", "\[Prime]",
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", "[", "x", "]"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]], "+", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"dR", "[", "x", "]"}], " ", 
       RowBox[{
        SuperscriptBox["Z", "\[Prime]",
         MultilineFunction->None], "[", "f", "]"}], " ", 
       RowBox[{
        SuperscriptBox["V", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], "[", "f", "]"}]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", "[", "x", "]"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", "x", " ", 
       RowBox[{"dR", "[", "x", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", "[", "x", "]"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]]}], 
    ")"}]}], "+", 
  RowBox[{
   RowBox[{
    SuperscriptBox["R", "\[Prime]",
     MultilineFunction->None], "[", "x", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"dR", "[", "x", "]"}], " ", 
       RowBox[{"Z", "[", "f", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Z", "\[Prime]",
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", "[", "x", "]"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "+", "d"}], ")"}], " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"dR", "[", "x", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Z", "\[Prime]",
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", "[", "x", "]"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]}]], "+", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"dR", "[", "x", "]"}], " ", 
       RowBox[{"Z", "[", "f", "]"}], " ", 
       RowBox[{
        SuperscriptBox["Z", "\[Prime]",
         MultilineFunction->None], "[", "f", "]"}], " ", 
       RowBox[{
        SuperscriptBox["V", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], "[", "f", "]"}]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", "[", "x", "]"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], " ", "x", " ", 
       RowBox[{"dR", "[", "x", "]"}], " ", 
       RowBox[{
        SuperscriptBox["Z", "\[Prime]",
         MultilineFunction->None], "[", "f", "]"}], " ", 
       RowBox[{
        SuperscriptBox["V", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], "[", "f", "]"}]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", "[", "x", "]"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]}]], "+", 
     FractionBox[
      RowBox[{"8", " ", "x", " ", 
       RowBox[{"dR", "[", "x", "]"}], " ", 
       RowBox[{"Z", "[", "f", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", "[", "x", "]"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"dR", "[", "x", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"R", "[", "x", "]"}], "+", 
         RowBox[{"x", " ", 
          RowBox[{"Z", "[", "f", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["V", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]]}], 
    ")"}]}], "+", 
  RowBox[{
   RowBox[{
    SuperscriptBox["R", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "x", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"dR", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Z", "\[Prime]",
           MultilineFunction->None], "[", "f", "]"}], "2"]}], 
       RowBox[{"d", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"R", "[", "x", "]"}], "+", 
           RowBox[{"x", " ", 
            RowBox[{"Z", "[", "f", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["V", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]}]]}], 
     "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"dR", "[", "x", "]"}], " ", 
       RowBox[{
        SuperscriptBox["Z", "\[Prime]",
         MultilineFunction->None], "[", "f", "]"}], " ", 
       RowBox[{
        SuperscriptBox["V", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], "[", "f", "]"}]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", "[", "x", "]"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", "x", " ", 
       RowBox[{"dR", "[", "x", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R", "[", "x", "]"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]}]]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.663690436091153*^9, 3.663736552377139*^9, 3.663736978356646*^9, 
   3.6637483902543144`*^9, 3.6637694808909054`*^9, 3.663782824594036*^9, 
   3.6638238008805995`*^9, 3.663873307101885*^9, 3.663907684025049*^9, 
   3.6639154855058126`*^9, 3.663921353239053*^9, 3.663927191249895*^9, 
   3.663932554018772*^9, 3.6639345822338963`*^9, 3.663948580987012*^9, 
   3.6639503854742856`*^9, 3.664002397380074*^9, 3.6640031559214773`*^9, 
   3.664019794033169*^9, 3.6640311283974266`*^9, 3.664033435094818*^9, 
   3.664084083274734*^9, 3.6640851815571847`*^9, 3.6641295419459114`*^9, 
   3.6641297840645027`*^9, 3.6641311194395895`*^9, 3.664131206765197*^9, 
   3.6641993234186172`*^9, 3.664254307156883*^9, 3.6642670427672777`*^9, 
   3.6643017559819555`*^9, 3.6643358069465823`*^9, 3.665142978312222*^9, 
   3.665214863232216*^9, 3.6652294349533052`*^9, 3.665233107560109*^9, 
   3.66530323006514*^9, 3.6653277771439705`*^9, 3.665405586707131*^9, 
   3.66541991000725*^9, 3.66546665741638*^9, 3.6654690396884074`*^9, 
   3.6654696411745048`*^9, 3.665470587241069*^9, 3.6655183825068417`*^9, 
   3.6655799418294425`*^9, 3.6664010579648347`*^9, 3.6684908041147556`*^9, 
   3.6685165240985928`*^9, 3.6685178073608203`*^9, 3.668847735575658*^9, 
   3.6688658688891363`*^9, 3.6689229029769287`*^9, 3.668926746515203*^9, 
   3.6689406252097273`*^9, 3.669004572150156*^9, 3.669018361014246*^9, 
   3.669022675383515*^9, 3.6690969894738626`*^9, 3.669099934928071*^9, 
   3.669525476225582*^9, 3.669549863030164*^9, 3.6699162966002946`*^9, 
   3.6699734289495964`*^9, 3.670048489638381*^9, 3.670117607306624*^9, 
   3.670124129180976*^9, 3.6702095190933304`*^9, 3.6702949270769477`*^9, 
   3.670296258224125*^9, 3.6706568492583084`*^9, 3.670657150784236*^9, 
   3.6708398156115923`*^9, {3.670846613826351*^9, 3.6708466361865273`*^9}, 
   3.671337134542822*^9, 3.671961296231421*^9, 3.671961419168408*^9, 
   3.6719859883016777`*^9, 3.672730400819381*^9, 3.672739076603617*^9, 
   3.6729241023153057`*^9, 3.673587823059066*^9, 3.6735881954326105`*^9, 
   3.6738472072411413`*^9, 3.6738484146143336`*^9, 3.6738528346588182`*^9, 
   3.673852919450329*^9, 3.673867419692707*^9}]
}, Open  ]],

Cell[TextData[{
 "we use the regulator   ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"R", "(", 
     SuperscriptBox["q", "2"], ")"}], "=", 
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k", "2"], "-", 
       SuperscriptBox["q", "2"]}], ")"}], 
     RowBox[{"\[Theta]", "(", 
      RowBox[{
       SuperscriptBox["k", "2"], "-", 
       SuperscriptBox["q", "2"]}], ")"}]}]}], TraditionalForm]]],
 "\nthis gives   ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"dR", "(", 
     SuperscriptBox["q", "2"], ")"}], "=", 
    RowBox[{"2", "a", " ", 
     SuperscriptBox["k", "2"], 
     RowBox[{"\[Theta]", "(", 
      RowBox[{
       SuperscriptBox["k", "2"], "-", 
       SuperscriptBox["q", "2"]}], ")"}]}]}], TraditionalForm]]],
 " which multiplies every single term in the flow equation. Hence, we can \
always assume that we have a global factor ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Theta]", "(", 
    RowBox[{
     SuperscriptBox["k", "2"], "-", 
     SuperscriptBox["q", "2"]}], ")"}], TraditionalForm]]],
 ".\nThen in      ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"R", "'"}], 
     RowBox[{"(", 
      SuperscriptBox["q", "2"], ")"}]}], "=", 
    RowBox[{
     RowBox[{"-", "a"}], " ", 
     RowBox[{"\[Theta]", "(", 
      RowBox[{
       SuperscriptBox["k", "2"], "-", 
       SuperscriptBox["q", "2"]}], ")"}]}]}], TraditionalForm]]],
 "  we can drop the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Theta]", "(", 
    RowBox[{
     SuperscriptBox["k", "2"], "-", 
     SuperscriptBox["q", "2"]}], ")"}], TraditionalForm]]],
 "\nAlso, in      ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"R", "''"}], 
     RowBox[{"(", 
      SuperscriptBox["q", "2"], ")"}]}], "=", 
    RowBox[{"a", " ", 
     RowBox[{"\[Delta]", "(", 
      RowBox[{
       SuperscriptBox["k", "2"], "-", 
       SuperscriptBox["q", "2"]}], ")"}]}]}], TraditionalForm]]],
 " we can multiply everything by  ",
 Cell[BoxData[
  FormBox[
   FractionBox["1", "2"], TraditionalForm]]],
 ", coming from  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Delta]", "(", 
    RowBox[{
     SuperscriptBox["k", "2"], "-", 
     SuperscriptBox["q", "2"]}], ")"}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Theta]", "(", 
    RowBox[{
     SuperscriptBox["k", "2"], "-", 
     SuperscriptBox["q", "2"]}], ")"}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.673848425944859*^9, 3.6738485221315317`*^9}, {
  3.6738486440866475`*^9, 3.673848848110505*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"LitimR", "[", "x_", "]"}], "=", 
   RowBox[{"a", 
    RowBox[{"(", 
     RowBox[{"1", "-", "x"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LitimdR", "[", "x_", "]"}], "=", 
   RowBox[{"2", " ", "a"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6735878300206604`*^9, 3.6735878648366756`*^9}, {
  3.6735900399571934`*^9, 3.6735900517810287`*^9}, {3.673848860375494*^9, 
  3.6738488873359685`*^9}, {3.6738528981381288`*^9, 3.6738528989143047`*^9}}],

Cell["\<\
then we can split \[Beta]Z into a part without \[Delta]-function, which we \
call theta-part, and a delta-part\
\>", "Text",
 CellChangeTimes->{{3.6738489911778107`*^9, 3.673849025163375*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"thetabZ", "[", 
   RowBox[{"V_", ",", "Z_", ",", "d_", ",", "f_", ",", "x_"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"bZ", "[", 
     RowBox[{
     "V", ",", "Z", ",", "R", ",", "dR", ",", "d", ",", "f", ",", "x"}], 
     "]"}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["R", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}], "\[Rule]", "0"}], "}"}]}], 
   "//.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"R", "[", "x", "]"}], "\[Rule]", 
      RowBox[{"a", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"R", "'"}], "[", "x", "]"}], "\[Rule]", 
      RowBox[{"-", "a"}]}], ",", 
     RowBox[{
      RowBox[{"dR", "[", "x", "]"}], "\[Rule]", 
      RowBox[{"2", "a"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.6738489745807204`*^9, 3.6738489888235655`*^9}, {
  3.6738490278413444`*^9, 3.673849193040449*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"8", " ", "a", " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox[
     RowBox[{"Z", "[", "f", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["Z", "\[Prime]",
       MultilineFunction->None], "[", "f", "]"}], "2"]}], 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}]}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"Z", "[", "f", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "a", " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "d"}], ")"}], " ", 
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"Z", "[", "f", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["Z", "\[Prime]",
       MultilineFunction->None], "[", "f", "]"}], "2"]}], 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}]}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"Z", "[", "f", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", "a", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "d"}]}], ")"}], " ", "x", " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["Z", "\[Prime]",
       MultilineFunction->None], "[", "f", "]"}], "2"]}], 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}]}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"Z", "[", "f", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "f", "]"}]}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"a", " ", 
    RowBox[{
     SuperscriptBox["Z", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "f", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}]}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"Z", "[", "f", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["V", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "f", "]"}]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{"16", " ", "a", " ", 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Z", "[", "f", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["Z", "\[Prime]",
      MultilineFunction->None], "[", "f", "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "f", "]"}]}], 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}]}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"Z", "[", "f", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", "a", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "d"}], ")"}], " ", "x", " ", 
    RowBox[{"Z", "[", "f", "]"}], " ", 
    RowBox[{
     SuperscriptBox["Z", "\[Prime]",
      MultilineFunction->None], "[", "f", "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "f", "]"}]}], 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}]}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"Z", "[", "f", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", "a", " ", 
    RowBox[{
     SuperscriptBox["Z", "\[Prime]",
      MultilineFunction->None], "[", "f", "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "f", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}]}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"Z", "[", "f", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["V", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "f", "]"}]}], ")"}], "3"]], "+", 
  FractionBox[
   RowBox[{"8", " ", "a", " ", "x", " ", 
    SuperscriptBox[
     RowBox[{"Z", "[", "f", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", "3", ")"}],
        Derivative],
       MultilineFunction->None], "[", "f", "]"}], "2"]}], 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}]}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"Z", "[", "f", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "a", " ", 
    RowBox[{"Z", "[", "f", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", "3", ")"}],
        Derivative],
       MultilineFunction->None], "[", "f", "]"}], "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}]}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"Z", "[", "f", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["V", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]], "+", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "a", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Z", "\[Prime]",
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]], "+", 
     FractionBox[
      RowBox[{"16", " ", "a", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{
        SuperscriptBox["Z", "\[Prime]",
         MultilineFunction->None], "[", "f", "]"}], " ", 
       RowBox[{
        SuperscriptBox["V", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], "[", "f", "]"}]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]], "+", 
     FractionBox[
      RowBox[{"8", " ", "a", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]]}], 
    ")"}]}], "-", 
  RowBox[{"a", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"16", " ", "a", " ", 
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"Z", "[", "f", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Z", "\[Prime]",
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "d"}], ")"}], " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Z", "\[Prime]",
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]}]], "+", 
     FractionBox[
      RowBox[{"32", " ", "a", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"Z", "[", "f", "]"}], " ", 
       RowBox[{
        SuperscriptBox["Z", "\[Prime]",
         MultilineFunction->None], "[", "f", "]"}], " ", 
       RowBox[{
        SuperscriptBox["V", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], "[", "f", "]"}]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]], "-", 
     FractionBox[
      RowBox[{"4", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], " ", "x", " ", 
       RowBox[{
        SuperscriptBox["Z", "\[Prime]",
         MultilineFunction->None], "[", "f", "]"}], " ", 
       RowBox[{
        SuperscriptBox["V", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], "[", "f", "]"}]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]}]], "+", 
     FractionBox[
      RowBox[{"16", " ", "a", " ", "x", " ", 
       RowBox[{"Z", "[", "f", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"Z", "[", "f", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["V", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "f", "]"}]}], ")"}], "5"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", "a", " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}]}], "+", 
         RowBox[{"x", " ", 
          RowBox[{"Z", "[", "f", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["V", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.6738490298872976`*^9, 3.673849194122447*^9, 
  3.67385284368077*^9, 3.6738529238456306`*^9, 3.673867423392835*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"vd", "=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"d", "+", "1"}]], 
      SuperscriptBox["\[Pi]", 
       RowBox[{"d", "/", "2"}]], 
      RowBox[{"Gamma", "[", 
       RowBox[{"d", "/", "2"}], "]"}]}], ")"}], 
    RowBox[{"-", "1"}]]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"deltabZ", "[", 
   RowBox[{"V_", ",", "Z_", ",", "d_", ",", "f_", ",", "x_"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "vd", 
      FractionBox["a", "2"], 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"bZ", "[", 
         RowBox[{
         "V", ",", "Z", ",", "R", ",", "dR", ",", "d", ",", "f", ",", "x"}], 
         "]"}], ",", 
        RowBox[{
         RowBox[{"R", "''"}], "[", "x", "]"}]}], "]"}]}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"R", "[", "x", "]"}], "\[Rule]", 
        RowBox[{"a", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"dR", "[", "x", "]"}], "\[Rule]", 
        RowBox[{"2", "a"}]}]}], "}"}]}], "//.", 
    RowBox[{"x", "\[Rule]", "1"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.673853016487601*^9, 3.6738530799433975`*^9}, {
  3.6738531145658493`*^9, 3.6738531312535*^9}, {3.6738599787179203`*^9, 
  3.673859979554824*^9}, {3.6738605888314943`*^9, 3.6738605919171886`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"-", "d"}]], " ", 
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "d"}], "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["Z", "\[Prime]",
         MultilineFunction->None], "[", "f", "]"}], "+", 
       RowBox[{
        SuperscriptBox["V", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], "[", "f", "]"}]}], ")"}], "2"]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      FractionBox["d", "2"]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Z", "[", "f", "]"}], "+", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "f", "]"}]}], ")"}], 
     "4"]}]]}]], "Output",
 CellChangeTimes->{3.673867425235468*^9}]
}, Open  ]],

Cell["we would like to do the following replacements", "Text",
 CellChangeTimes->{{3.6735885548899097`*^9, 3.673588570626998*^9}, {
  3.691832824710724*^9, 3.6918328281189947`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"Z", "[", "f", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["V", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "f", "]"}]}], "\[Rule]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Z", "[", "f", "]"}], "-", "a"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"x", "+", "\[Alpha]"}], ")"}]}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{" ", "1"}], 
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "+", "x"}], ")"}]], "\[Rule]", 
     RowBox[{"Q", "[", 
      RowBox[{"0", ",", "1"}], "]"}]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{" ", "x"}], 
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "+", "x"}], ")"}]], "\[Rule]", 
     RowBox[{"Q", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{" ", "x"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Alpha]", "+", "x"}], ")"}], "n_"]], "\[Rule]", 
     RowBox[{"Q", "[", 
      RowBox[{"1", ",", "n"}], "]"}]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{" ", 
       SuperscriptBox["x", "m_"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Alpha]", "+", "x"}], ")"}], "n_"]], "\[Rule]", 
     RowBox[{"Q", "[", 
      RowBox[{"m", ",", "n"}], "]"}]}]}], "}"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6735883299796667`*^9, 3.673588440082305*^9}, {
   3.6735885501902885`*^9, 3.6735885526449714`*^9}, {3.6738523758771124`*^9, 
   3.6738524311400466`*^9}, {3.673852647360772*^9, 3.6738526510698223`*^9}, 
   3.6738600271654744`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"Z", "[", "f", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["V", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "f", "]"}]}], "\[Rule]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "+", "\[Alpha]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "a"}], "+", 
      RowBox[{"Z", "[", "f", "]"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6738472072832317`*^9, 3.6738524745974627`*^9, 
  3.6738526531262217`*^9, 3.6738528654156265`*^9, 3.673852926102915*^9, 
  3.673860028037589*^9, 3.673860813534443*^9, 3.6738674289393435`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "xx"}], ")"}]}], "+", 
     RowBox[{"xx", " ", 
      RowBox[{"Z", "[", "f", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["V", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "f", "]"}]}], "\[Equal]", "0"}], ",", 
   "xx"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"sub\[Alpha]", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{"-", "xx"}]}], "}"}], "//.", 
   RowBox[{"%", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.673851759873475*^9, 3.673851765689865*^9}, {
  3.673852508011876*^9, 3.67385255142186*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"xx", "\[Rule]", 
    FractionBox[
     RowBox[{"a", "+", 
      RowBox[{
       SuperscriptBox["V", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "f", "]"}]}], 
     RowBox[{"a", "-", 
      RowBox[{"Z", "[", "f", "]"}]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6738517661114645`*^9, 3.673852512544502*^9, 
  3.673852552608041*^9, 3.6738526549738054`*^9, 3.6738528666537046`*^9, 
  3.6738529275311785`*^9, 3.6738600290949683`*^9, 3.6738608168285465`*^9, 
  3.6738673432029724`*^9, 3.6738674331515303`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Alpha]", "\[Rule]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"a", "+", 
      RowBox[{
       SuperscriptBox["V", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "f", "]"}]}], 
     RowBox[{"a", "-", 
      RowBox[{"Z", "[", "f", "]"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6738517661114645`*^9, 3.673852512544502*^9, 
  3.673852552608041*^9, 3.6738526549738054`*^9, 3.6738528666537046`*^9, 
  3.6738529275311785`*^9, 3.6738600290949683`*^9, 3.6738608168285465`*^9, 
  3.6738673432029724`*^9, 3.673867433153531*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}]}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"Z", "[", "f", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["V", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "f", "]"}]}], ")"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Z", "[", "f", "]"}], "-", "a"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"x", "+", "\[Alpha]"}], ")"}]}]}], "//.", "sub\[Alpha]"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.673852563667723*^9, 3.67385263668381*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6738525902304506`*^9, 3.673852655587427*^9}, 
   3.673852867924645*^9, 3.673852928809171*^9, 3.673860030015169*^9, 
   3.673860818412546*^9, 3.673867344173085*^9, 3.673867434997054*^9}]
}, Open  ]],

Cell[TextData[{
 "instead we call ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Alpha]", "+", "x"}], ")"}], 
     RowBox[{"-", "1"}]], "\[Rule]", "A", " "}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.6735886109957933`*^9, 3.673588640752604*^9}, {
  3.673852490893624*^9, 3.6738524921716037`*^9}, {3.6738526886388636`*^9, 
  3.673852698731634*^9}, {3.691832722199484*^9, 3.691832723483492*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"insQ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}]}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"Z", "[", "f", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["V", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "f", "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Z", "[", "f", "]"}], "-", "a"}], ")"}], 
       SuperscriptBox["A", 
        RowBox[{"-", "1"}]]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "m_"], 
       SuperscriptBox["A", "n_"]}], "\[Rule]", 
      RowBox[{"Q", "[", 
       RowBox[{"m", ",", "n"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"insQ2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", " ", 
      SuperscriptBox["A", "n_"]}], "\[Rule]", 
     RowBox[{"Q", "[", 
      RowBox[{"1", ",", "n"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"insQ3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A", "\[Rule]", 
      RowBox[{"Q", "[", 
       RowBox[{"0", ",", "1"}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"x", " ", "A"}], "\[Rule]", 
      RowBox[{"Q", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], ",", " ", 
     RowBox[{
      SuperscriptBox["A", "n_"], "\[Rule]", 
      RowBox[{"Q", "[", 
       RowBox[{"0", ",", "n"}], "]"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.673588662101071*^9, 3.673588742521762*^9}, {
  3.67358878317006*^9, 3.6735887877036953`*^9}, {3.673588959356797*^9, 
  3.6735890085414867`*^9}, {3.6738527099582596`*^9, 3.673852737334263*^9}, {
  3.6738527700011206`*^9, 3.673852788042165*^9}, {3.673867391318668*^9, 
  3.673867392173546*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"intermbV", "[", 
   RowBox[{"V_", ",", "Z_", ",", "f_"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"bV", "[", 
      RowBox[{
      "V", ",", "Z", ",", "LitimR", ",", "LitimdR", ",", "f", ",", "x"}], 
      "]"}], "//.", "insQ"}], "//.", "insQ2"}], "//.", "insQ3"}]}]], "Input",
 CellChangeTimes->{{3.673587883559697*^9, 3.673587907887862*^9}, {
   3.6735882002341075`*^9, 3.6735882045235443`*^9}, {3.6735882606557302`*^9, 
   3.673588275879031*^9}, {3.673588443805958*^9, 3.6735884490239387`*^9}, 
   3.6735887495302005`*^9, {3.673589187718465*^9, 3.6735892358384743`*^9}, {
   3.67385280668404*^9, 3.673852808112174*^9}, {3.673852873100015*^9, 
   3.6738528813227177`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"a", " ", 
   RowBox[{"Q", "[", 
    RowBox[{"0", ",", "1"}], "]"}]}], 
  RowBox[{
   RowBox[{"-", "a"}], "+", 
   RowBox[{"Z", "[", "f", "]"}]}]]], "Output",
 CellChangeTimes->{
  3.673588449405841*^9, {3.6735887499652424`*^9, 3.6735887523847623`*^9}, 
   3.6735887892425365`*^9, {3.6735892077544155`*^9, 3.6735892361211348`*^9}, 
   3.673847207322245*^9, 3.6738528091742373`*^9, 3.673852933514224*^9, 
   3.6738600373031635`*^9, 3.673867439043766*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"intermthetabZ", "[", 
   RowBox[{"V_", ",", "Z_", ",", "f_"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"thetabZ", "[", 
      RowBox[{"V", ",", "Z", ",", "d", ",", "f", ",", "x"}], "]"}], "//.", 
     "insQ"}], "//.", "insQ2"}], "//.", "insQ3"}]}]], "Input",
 CellChangeTimes->{{3.673852955059586*^9, 3.6738529752236614`*^9}, {
  3.6738608363002253`*^9, 3.6738608459717426`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"8", " ", "a", " ", 
    RowBox[{"Q", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Z", "[", "f", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["Z", "\[Prime]",
       MultilineFunction->None], "[", "f", "]"}], "2"]}], 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "a"}], "+", 
       RowBox[{"Z", "[", "f", "]"}]}], ")"}], "5"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "a", " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "d"}], ")"}], " ", 
    RowBox[{"Q", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"Z", "[", "f", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["Z", "\[Prime]",
       MultilineFunction->None], "[", "f", "]"}], "2"]}], 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "a"}], "+", 
       RowBox[{"Z", "[", "f", "]"}]}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", "a", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "d"}]}], ")"}], " ", 
    RowBox[{"Q", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["Z", "\[Prime]",
       MultilineFunction->None], "[", "f", "]"}], "2"]}], 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "a"}], "+", 
       RowBox[{"Z", "[", "f", "]"}]}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"a", " ", 
    RowBox[{"Q", "[", 
     RowBox[{"0", ",", "2"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["Z", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "f", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "a"}], "+", 
      RowBox[{"Z", "[", "f", "]"}]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{"16", " ", "a", " ", 
    RowBox[{"Q", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Z", "[", "f", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["Z", "\[Prime]",
      MultilineFunction->None], "[", "f", "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "f", "]"}]}], 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "a"}], "+", 
       RowBox[{"Z", "[", "f", "]"}]}], ")"}], "5"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", "a", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "d"}], ")"}], " ", 
    RowBox[{"Q", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"Z", "[", "f", "]"}], " ", 
    RowBox[{
     SuperscriptBox["Z", "\[Prime]",
      MultilineFunction->None], "[", "f", "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "f", "]"}]}], 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "a"}], "+", 
       RowBox[{"Z", "[", "f", "]"}]}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", "a", " ", 
    RowBox[{"Q", "[", 
     RowBox[{"0", ",", "3"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["Z", "\[Prime]",
      MultilineFunction->None], "[", "f", "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "f", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "a"}], "+", 
      RowBox[{"Z", "[", "f", "]"}]}], ")"}], "3"]], "+", 
  FractionBox[
   RowBox[{"8", " ", "a", " ", 
    RowBox[{"Q", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Z", "[", "f", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", "3", ")"}],
        Derivative],
       MultilineFunction->None], "[", "f", "]"}], "2"]}], 
   RowBox[{"d", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "a"}], "+", 
       RowBox[{"Z", "[", "f", "]"}]}], ")"}], "5"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "a", " ", 
    RowBox[{"Q", "[", 
     RowBox[{"0", ",", "4"}], "]"}], " ", 
    RowBox[{"Z", "[", "f", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", "3", ")"}],
        Derivative],
       MultilineFunction->None], "[", "f", "]"}], "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "a"}], "+", 
      RowBox[{"Z", "[", "f", "]"}]}], ")"}], "4"]], "+", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "a", " ", 
       RowBox[{"Q", "[", 
        RowBox[{"3", ",", "5"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Z", "\[Prime]",
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", 
          RowBox[{"Z", "[", "f", "]"}]}], ")"}], "5"]}]], "+", 
     FractionBox[
      RowBox[{"16", " ", "a", " ", 
       RowBox[{"Q", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["Z", "\[Prime]",
         MultilineFunction->None], "[", "f", "]"}], " ", 
       RowBox[{
        SuperscriptBox["V", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], "[", "f", "]"}]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", 
          RowBox[{"Z", "[", "f", "]"}]}], ")"}], "5"]}]], "+", 
     FractionBox[
      RowBox[{"8", " ", "a", " ", 
       RowBox[{"Q", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", 
          RowBox[{"Z", "[", "f", "]"}]}], ")"}], "5"]}]]}], ")"}]}], "-", 
  RowBox[{"a", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"16", " ", "a", " ", 
       RowBox[{"Q", "[", 
        RowBox[{"3", ",", "5"}], "]"}], " ", 
       RowBox[{"Z", "[", "f", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Z", "\[Prime]",
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", 
          RowBox[{"Z", "[", "f", "]"}]}], ")"}], "5"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "d"}], ")"}], " ", 
       RowBox[{"Q", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Z", "\[Prime]",
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", 
          RowBox[{"Z", "[", "f", "]"}]}], ")"}], "4"]}]], "+", 
     FractionBox[
      RowBox[{"32", " ", "a", " ", 
       RowBox[{"Q", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"Z", "[", "f", "]"}], " ", 
       RowBox[{
        SuperscriptBox["Z", "\[Prime]",
         MultilineFunction->None], "[", "f", "]"}], " ", 
       RowBox[{
        SuperscriptBox["V", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], "[", "f", "]"}]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", 
          RowBox[{"Z", "[", "f", "]"}]}], ")"}], "5"]}]], "-", 
     FractionBox[
      RowBox[{"4", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], " ", 
       RowBox[{"Q", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["Z", "\[Prime]",
         MultilineFunction->None], "[", "f", "]"}], " ", 
       RowBox[{
        SuperscriptBox["V", 
         TagBox[
          RowBox[{"(", "3", ")"}],
          Derivative],
         MultilineFunction->None], "[", "f", "]"}]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", 
          RowBox[{"Z", "[", "f", "]"}]}], ")"}], "4"]}]], "+", 
     FractionBox[
      RowBox[{"16", " ", "a", " ", 
       RowBox[{"Q", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"Z", "[", "f", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      RowBox[{"d", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", 
          RowBox[{"Z", "[", "f", "]"}]}], ")"}], "5"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"Q", "[", 
        RowBox[{"0", ",", "4"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "f", "]"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", 
         RowBox[{"Z", "[", "f", "]"}]}], ")"}], "4"]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.673852957737239*^9, 3.673852976082941*^9}, 
   3.6738600395226216`*^9, 3.673860855383321*^9, 3.6738674415768385`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The loop integrals for the Litim regulator ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"R", "(", 
     SuperscriptBox["q", "2"], ")"}], "=", 
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k", "2"], "-", 
       SuperscriptBox["q", "2"]}], ")"}], 
     RowBox[{"\[Theta]", "(", 
      RowBox[{
       SuperscriptBox["k", "2"], "-", 
       SuperscriptBox["q", "2"]}], ")"}]}]}], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.673589276778554*^9, 3.673589282451089*^9}, {
  3.6735899030180564`*^9, 3.673589917001605*^9}, {3.673860477878852*^9, 
  3.673860478675298*^9}, {3.691832842012044*^9, 3.69183286530165*^9}, {
  3.6918329675809317`*^9, 3.691832967937041*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"vd", "=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"d", "+", "1"}]], 
      SuperscriptBox["\[Pi]", 
       RowBox[{"d", "/", "2"}]], 
      RowBox[{"Gamma", "[", 
       RowBox[{"d", "/", "2"}], "]"}]}], ")"}], 
    RowBox[{"-", "1"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.6735888710219483`*^9, 3.673588904372366*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QQ", "[", 
   RowBox[{"0", ",", "1"}], "]"}], "=", 
  RowBox[{"2", "vd", " ", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]", ">", "0"}], "&&", 
      RowBox[{"2", "<", "d", "<", "4"}]}], ",", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"(", 
           RowBox[{"x", "+", "\[Alpha]"}], ")"}]], " ", 
         SuperscriptBox["x", 
          RowBox[{
           RowBox[{"d", "/", "2"}], "-", "1"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.673587983641588*^9, 3.6735880775069466`*^9}, {
  3.673588821961417*^9, 3.673588848509287*^9}, {3.6735889076677723`*^9, 
  3.6735889084677505`*^9}, {3.673860066961029*^9, 3.6738600851406994`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{"1", "-", "d"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "d"}], "/", "2"}]], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{"1", ",", 
     FractionBox["d", "2"], ",", 
     FractionBox[
      RowBox[{"2", "+", "d"}], "2"], ",", 
     RowBox[{"-", 
      FractionBox["1", "\[Alpha]"]}]}], "]"}]}], 
  RowBox[{"d", " ", "\[Alpha]", " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["d", "2"], "]"}]}]]], "Output",
 CellChangeTimes->{{3.673588013190757*^9, 3.6735880427905245`*^9}, 
   3.6735880817101154`*^9, {3.6735888322342844`*^9, 3.6735888633774724`*^9}, 
   3.6735889107292137`*^9, 3.673860090051386*^9, 3.673867452983808*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QQ", "[", 
   RowBox[{"0", ",", "2"}], "]"}], "=", 
  RowBox[{"2", "vd", " ", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]", ">", "0"}], "&&", 
      RowBox[{"2", "<", "d", "<", "4"}]}], ",", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x", "+", "\[Alpha]"}], ")"}], "2"]], " ", 
         SuperscriptBox["x", 
          RowBox[{
           RowBox[{"d", "/", "2"}], "-", "1"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6735890490260673`*^9, 3.673589050778982*^9}, {
  3.673589117854685*^9, 3.6735891242139244`*^9}, {3.6738601152843513`*^9, 
  3.673860145576744*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{"-", "d"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "d"}], "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["\[Alpha]", 
      RowBox[{"1", "+", "\[Alpha]"}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["2", "d"]}], ")"}], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"1", ",", 
        FractionBox["d", "2"], ",", 
        FractionBox[
         RowBox[{"2", "+", "d"}], "2"], ",", 
        RowBox[{"-", 
         FractionBox["1", "\[Alpha]"]}]}], "]"}]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox["\[Alpha]", "2"], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["d", "2"], "]"}]}]]], "Output",
 CellChangeTimes->{3.673589127535861*^9, 3.673860149674307*^9, 
  3.6738674547453184`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QQ", "[", 
   RowBox[{"0", ",", "3"}], "]"}], "=", 
  RowBox[{"2", "vd", " ", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]", ">", "0"}], "&&", 
      RowBox[{"2", "<", "d", "<", "4"}]}], ",", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x", "+", "\[Alpha]"}], ")"}], "3"]], " ", 
         SuperscriptBox["x", 
          RowBox[{
           RowBox[{"d", "/", "2"}], "-", "1"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6735891352244234`*^9, 3.673589143950415*^9}, {
  3.673860158927499*^9, 3.6738601721496105`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "2"}], "-", "d"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "d"}], "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "d"}], ")"}], " ", "\[Alpha]"}]}], 
         ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        FractionBox["8", "d"], "+", "d"}], ")"}], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"1", ",", 
        FractionBox["d", "2"], ",", 
        FractionBox[
         RowBox[{"2", "+", "d"}], "2"], ",", 
        RowBox[{"-", 
         FractionBox["1", "\[Alpha]"]}]}], "]"}]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox["\[Alpha]", "3"], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["d", "2"], "]"}]}]]], "Output",
 CellChangeTimes->{3.673589146956521*^9, 3.6738601750091743`*^9, 
  3.6738674572951975`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QQ", "[", 
   RowBox[{"0", ",", "4"}], "]"}], "=", 
  RowBox[{"2", "vd", " ", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]", ">", "0"}], "&&", 
      RowBox[{"2", "<", "d", "<", "4"}]}], ",", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x", "+", "\[Alpha]"}], ")"}], "4"]], " ", 
         SuperscriptBox["x", 
          RowBox[{
           RowBox[{"d", "/", "2"}], "-", "1"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6735891514354753`*^9, 3.67358915792752*^9}, {
  3.6738601888165455`*^9, 3.6738602048416367`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "4"}], "-", "d"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "d"}], "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{"24", "+", 
         RowBox[{"60", " ", "\[Alpha]"}], "+", 
         RowBox[{"44", " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"]}], "-", 
         RowBox[{"2", " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"6", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"1", ",", 
         FractionBox["d", "2"], ",", 
         FractionBox[
          RowBox[{"2", "+", "d"}], "2"], ",", 
         RowBox[{"-", 
          FractionBox["1", "\[Alpha]"]}]}], "]"}]}], "d"]}], ")"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["\[Alpha]", "4"], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["d", "2"], "]"}]}]]], "Output",
 CellChangeTimes->{3.6735891611422577`*^9, 3.673860208875786*^9, 
  3.673867460441743*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QQ", "[", 
   RowBox[{"1", ",", "3"}], "]"}], "=", 
  RowBox[{"2", "vd", " ", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]", ">", "0"}], "&&", 
      RowBox[{"2", "<", "d", "<", "4"}]}], ",", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         FractionBox["x", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x", "+", "\[Alpha]"}], ")"}], "3"]], " ", 
         SuperscriptBox["x", 
          RowBox[{
           RowBox[{"d", "/", "2"}], "-", "1"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6735891352244234`*^9, 3.673589143950415*^9}, {
  3.673589311400568*^9, 3.6735893154987125`*^9}, {3.6738602285219812`*^9, 
  3.673860241806525*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "2"}], "-", "d"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "d"}], "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "\[Alpha]"}]}], 
         ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"2", "+", "d"}], "2"], ",", 
         FractionBox[
          RowBox[{"4", "+", "d"}], "2"], ",", 
         RowBox[{"-", 
          FractionBox["1", "\[Alpha]"]}]}], "]"}]}], 
      RowBox[{"2", "+", "d"}]]}], ")"}]}], 
  RowBox[{
   SuperscriptBox["\[Alpha]", "3"], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["d", "2"], "]"}]}]]], "Output",
 CellChangeTimes->{3.673589146956521*^9, 3.673589319537754*^9, 
  3.6738602449951677`*^9, 3.6738674630363455`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QQ", "[", 
   RowBox[{"1", ",", "4"}], "]"}], "=", 
  RowBox[{"2", "vd", " ", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]", ">", "0"}], "&&", 
      RowBox[{"2", "<", "d", "<", "4"}]}], ",", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         FractionBox["x", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x", "+", "\[Alpha]"}], ")"}], "4"]], " ", 
         SuperscriptBox["x", 
          RowBox[{
           RowBox[{"d", "/", "2"}], "-", "1"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6735891514354753`*^9, 3.67358915792752*^9}, {
  3.673589319344572*^9, 3.673589322210943*^9}, {3.673860261253536*^9, 
  3.6738602722101116`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "4"}], "-", "d"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "d"}], "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"]}], "-", 
         RowBox[{"2", " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"2", "+", "d"}], "2"], ",", 
         FractionBox[
          RowBox[{"4", "+", "d"}], "2"], ",", 
         RowBox[{"-", 
          FractionBox["1", "\[Alpha]"]}]}], "]"}]}], 
      RowBox[{"2", "+", "d"}]]}], ")"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["\[Alpha]", "4"], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["d", "2"], "]"}]}]]], "Output",
 CellChangeTimes->{3.6735891611422577`*^9, 3.67358932562683*^9, 
  3.673860275908599*^9, 3.6738674662458115`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QQ", "[", 
   RowBox[{"1", ",", "5"}], "]"}], "=", 
  RowBox[{"2", "vd", " ", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]", ">", "0"}], "&&", 
      RowBox[{"2", "<", "d", "<", "4"}]}], ",", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         FractionBox["x", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x", "+", "\[Alpha]"}], ")"}], "5"]], " ", 
         SuperscriptBox["x", 
          RowBox[{
           RowBox[{"d", "/", "2"}], "-", "1"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6735891514354753`*^9, 3.67358915792752*^9}, {
  3.673589319344572*^9, 3.6735893439139285`*^9}, {3.6738602905966225`*^9, 
  3.673860305397156*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "7"}], "-", "d"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "d"}], "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["d", "3"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"11", "+", 
            RowBox[{"9", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"48", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}], "4"]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"2", "+", "d"}], "2"], ",", 
         FractionBox[
          RowBox[{"4", "+", "d"}], "2"], ",", 
         RowBox[{"-", 
          FractionBox["1", "\[Alpha]"]}]}], "]"}]}], 
      RowBox[{"2", "+", "d"}]]}], ")"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["\[Alpha]", "5"], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["d", "2"], "]"}]}]]], "Output",
 CellChangeTimes->{3.673589352056698*^9, 3.6738603102902203`*^9, 
  3.6738674707080793`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QQ", "[", 
   RowBox[{"2", ",", "4"}], "]"}], "=", 
  RowBox[{"2", "vd", " ", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]", ">", "0"}], "&&", 
      RowBox[{"2", "<", "d", "<", "4"}]}], ",", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          SuperscriptBox["x", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x", "+", "\[Alpha]"}], ")"}], "4"]], " ", 
         SuperscriptBox["x", 
          RowBox[{
           RowBox[{"d", "/", "2"}], "-", "1"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6735891514354753`*^9, 3.67358915792752*^9}, {
  3.673589319344572*^9, 3.673589322210943*^9}, {3.673589400853137*^9, 
  3.6735894045573034`*^9}, {3.673860352248663*^9, 3.6738603638460617`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "4"}], "-", "d"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "d"}], "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"]}], "-", 
         RowBox[{"2", " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]], "-", 
     FractionBox[
      RowBox[{"2", " ", "d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         SuperscriptBox["d", "2"]}], ")"}], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"4", "+", "d"}], "2"], ",", 
         FractionBox[
          RowBox[{"6", "+", "d"}], "2"], ",", 
         RowBox[{"-", 
          FractionBox["1", "\[Alpha]"]}]}], "]"}]}], 
      RowBox[{"4", "+", "d"}]]}], ")"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["\[Alpha]", "4"], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["d", "2"], "]"}]}]]], "Output",
 CellChangeTimes->{3.6735891611422577`*^9, 3.67358932562683*^9, 
  3.6735894099356136`*^9, 3.6738603677926416`*^9, 3.6738674739177876`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QQ", "[", 
   RowBox[{"2", ",", "5"}], "]"}], "=", 
  RowBox[{"2", "vd", " ", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]", ">", "0"}], "&&", 
      RowBox[{"2", "<", "d", "<", "4"}]}], ",", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          SuperscriptBox["x", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x", "+", "\[Alpha]"}], ")"}], "5"]], " ", 
         SuperscriptBox["x", 
          RowBox[{
           RowBox[{"d", "/", "2"}], "-", "1"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6735891514354753`*^9, 3.67358915792752*^9}, {
  3.673589319344572*^9, 3.6735893439139285`*^9}, {3.673589417392252*^9, 
  3.6735894204887033`*^9}, {3.673860403297988*^9, 3.6738604348793173`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "7"}], "-", "d"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "d"}], "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["d", "3"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}], "+", 
         RowBox[{"16", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "\[Alpha]"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"7", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}], "4"]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"4", "+", "d"}], "2"], ",", 
         FractionBox[
          RowBox[{"6", "+", "d"}], "2"], ",", 
         RowBox[{"-", 
          FractionBox["1", "\[Alpha]"]}]}], "]"}]}], 
      RowBox[{"4", "+", "d"}]]}], ")"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["\[Alpha]", "5"], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["d", "2"], "]"}]}]]], "Output",
 CellChangeTimes->{3.673589352056698*^9, 3.6735894242764363`*^9, 
  3.6738604397362537`*^9, 3.6738674782639046`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QQ", "[", 
   RowBox[{"3", ",", "5"}], "]"}], "=", 
  RowBox[{"2", "vd", " ", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]", ">", "0"}], "&&", 
      RowBox[{"2", "<", "d", "<", "4"}]}], ",", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          SuperscriptBox["x", "3"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x", "+", "\[Alpha]"}], ")"}], "5"]], " ", 
         SuperscriptBox["x", 
          RowBox[{
           RowBox[{"d", "/", "2"}], "-", "1"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6735894689053917`*^9, 3.6735894719553256`*^9}, {
  3.6738604460104866`*^9, 3.673860458468728*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "7"}], "-", "d"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "d"}], "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", "\[Alpha]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]}], "-", 
         RowBox[{"4", " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}], "4"]], "+", 
     FractionBox[
      RowBox[{"2", " ", "d", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         SuperscriptBox["d", "2"]}], ")"}], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"6", "+", "d"}], "2"], ",", 
         FractionBox[
          RowBox[{"8", "+", "d"}], "2"], ",", 
         RowBox[{"-", 
          FractionBox["1", "\[Alpha]"]}]}], "]"}]}], 
      RowBox[{"6", "+", "d"}]]}], ")"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["\[Alpha]", "5"], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["d", "2"], "]"}]}]]], "Output",
 CellChangeTimes->{3.6735894758585625`*^9, 3.673860464205948*^9, 
  3.673867483111646*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["The beta functionals for the Litim regulator", "Section",
 CellChangeTimes->{{3.6735895065361633`*^9, 3.673589516361927*^9}, {
  3.6738604854261103`*^9, 3.6738604868869767`*^9}, {3.6918329693331385`*^9, 
  3.6918329697011666`*^9}}],

Cell[TextData[{
 "the right hand side of the flow equation for the  (dimensionful \
unrenormalized) effective potential, where ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"a", "+", 
        RowBox[{
         SuperscriptBox["V", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "f", "]"}]}], 
       RowBox[{"a", "-", 
        RowBox[{"Z", "[", "f", "]"}]}]]}]}], "}"}], ";"}]]]
}], "Text",
 CellChangeTimes->{{3.691833002531432*^9, 3.6918330151004095`*^9}, {
  3.6918330716564503`*^9, 3.691833077312771*^9}, {3.6918331746637325`*^9, 
  3.6918331767918973`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"prebV", "[", 
    RowBox[{"d_", ",", "V_", ",", "Z_", ",", "a_", ",", "f_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"intermbV", "[", 
     RowBox[{"V", ",", "Z", ",", "f"}], "]"}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", 
      RowBox[{"QQ", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "}"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.673587883559697*^9, 3.673587907887862*^9}, {
   3.6735882002341075`*^9, 3.6735882045235443`*^9}, {3.6735882606557302`*^9, 
   3.673588275879031*^9}, {3.673588443805958*^9, 3.6735884490239387`*^9}, 
   3.6735887495302005`*^9, {3.673589187718465*^9, 3.6735892358384743`*^9}, {
   3.6735895289620295`*^9, 3.6735895489103007`*^9}, {3.6735895844507666`*^9, 
   3.673589636632107*^9}, {3.673589897089622*^9, 3.67358989948625*^9}, {
   3.673861327332945*^9, 3.6738613281078944`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"prebV", "[", 
    RowBox[{"d_", ",", "V_", ",", "Z_", ",", "a_", ",", "f_"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{"1", "-", "d"}]], " ", "a", " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", "d"}], "/", "2"}]], " ", 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"1", ",", 
       FractionBox["d", "2"], ",", 
       FractionBox[
        RowBox[{"2", "+", "d"}], "2"], ",", 
       RowBox[{"-", 
        FractionBox["1", "\[Alpha]"]}]}], "]"}]}], 
    RowBox[{"d", " ", "\[Alpha]", " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["d", "2"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "a"}], "+", 
       RowBox[{"Z", "[", "f", "]"}]}], ")"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.673867515808716*^9, 3.673867518064186*^9}}],

Cell[TextData[{
 "the \[Theta]-part of the right hand side of the flow equation for the  \
(dimensionful unrenormalized) wave function renormalization, where ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"a", "+", 
        RowBox[{
         SuperscriptBox["V", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "f", "]"}]}], 
       RowBox[{"a", "-", 
        RowBox[{"Z", "[", "f", "]"}]}]]}]}], "}"}], ";"}]]]
}], "Text",
 CellChangeTimes->{{3.691833084717304*^9, 3.6918331169716887`*^9}, {
  3.6918331823923616`*^9, 3.6918331840004206`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"prethetabZ", "[", 
    RowBox[{"d_", ",", "V_", ",", "Z_", ",", "a_", ",", "f_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"intermthetabZ", "[", 
      RowBox[{"V", ",", "Z", ",", "f"}], "]"}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", 
       RowBox[{"QQ", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}], "}"}]}], "//", "Simplify"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6735882298441525`*^9, 3.673588238479536*^9}, 
   3.673588283916362*^9, {3.6735884632914844`*^9, 3.673588472958599*^9}, {
   3.6735885192015734`*^9, 3.673588519914053*^9}, {3.673588759046455*^9, 
   3.673588760084854*^9}, {3.6735890715770025`*^9, 3.6735890742761884`*^9}, {
   3.67358925122844*^9, 3.6735892534047747`*^9}, {3.673589556830983*^9, 
   3.6735895809835715`*^9}, {3.6735896157557597`*^9, 3.673589617684206*^9}, {
   3.6735896481003675`*^9, 3.6735896592001047`*^9}, {3.6735898681869397`*^9, 
   3.673589872044139*^9}, {3.673860862441842*^9, 3.67386087093617*^9}, {
   3.6738612139050703`*^9, 3.673861214896782*^9}, {3.6738613338820715`*^9, 
   3.6738613344075813`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"prethetabZ", "[", 
    RowBox[{"d_", ",", "V_", ",", "Z_", ",", "a_", ",", "f_"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Alpha]", "5"], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["d", "2"], "]"}]}]], 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "4"}], "-", "d"}]], " ", "a", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "d"}], "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "d"}], ")"}], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["d", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"]}], "-", 
               RowBox[{"2", " ", "d", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", "\[Alpha]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]], "-", 
           FractionBox[
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["d", "2"]}], ")"}], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{"1", ",", 
               FractionBox[
                RowBox[{"4", "+", "d"}], "2"], ",", 
               FractionBox[
                RowBox[{"6", "+", "d"}], "2"], ",", 
               RowBox[{"-", 
                FractionBox["1", "\[Alpha]"]}]}], "]"}]}], 
            RowBox[{"4", "+", "d"}]]}], ")"}], " ", 
         RowBox[{"Z", "[", "f", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Z", "\[Prime]",
            MultilineFunction->None], "[", "f", "]"}], "2"]}], 
        RowBox[{"d", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "-", 
            RowBox[{"Z", "[", "f", "]"}]}], ")"}], "4"]}]]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["d", "2"], " ", "\[Alpha]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"]}], "-", 
              RowBox[{
               SuperscriptBox["d", "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]}], "-", 
              RowBox[{"4", " ", "d", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], "4"]], "+", 
          FractionBox[
           RowBox[{"2", " ", "d", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"6", "+", "d"}], "2"], ",", 
              FractionBox[
               RowBox[{"8", "+", "d"}], "2"], ",", 
              RowBox[{"-", 
               FractionBox["1", "\[Alpha]"]}]}], "]"}]}], 
           RowBox[{"6", "+", "d"}]]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Z", "[", "f", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Z", "\[Prime]",
           MultilineFunction->None], "[", "f", "]"}], "2"]}], 
       RowBox[{"d", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "a"}], "+", 
           RowBox[{"Z", "[", "f", "]"}]}], ")"}], "5"]}]], "+", 
      FractionBox[
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "d"}]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "\[Alpha]"}]}], 
              ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"]]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"2", "+", "d"}], "2"], ",", 
              FractionBox[
               RowBox[{"4", "+", "d"}], "2"], ",", 
              RowBox[{"-", 
               FractionBox["1", "\[Alpha]"]}]}], "]"}]}], 
           RowBox[{"2", "+", "d"}]]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Z", "\[Prime]",
           MultilineFunction->None], "[", "f", "]"}], "2"]}], 
       RowBox[{"d", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "a"}], "+", 
           RowBox[{"Z", "[", "f", "]"}]}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"48", " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["\[Alpha]", 
           RowBox[{"1", "+", "\[Alpha]"}]], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["2", "d"]}], ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{"1", ",", 
             FractionBox["d", "2"], ",", 
             FractionBox[
              RowBox[{"2", "+", "d"}], "2"], ",", 
             RowBox[{"-", 
              FractionBox["1", "\[Alpha]"]}]}], "]"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["Z", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "f", "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", 
          RowBox[{"Z", "[", "f", "]"}]}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["d", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"]}], "-", 
              RowBox[{"2", " ", "d", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"3", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"2", "+", "d"}], "2"], ",", 
              FractionBox[
               RowBox[{"4", "+", "d"}], "2"], ",", 
              RowBox[{"-", 
               FractionBox["1", "\[Alpha]"]}]}], "]"}]}], 
           RowBox[{"2", "+", "d"}]]}], ")"}], " ", 
        RowBox[{"Z", "[", "f", "]"}], " ", 
        RowBox[{
         SuperscriptBox["Z", "\[Prime]",
          MultilineFunction->None], "[", "f", "]"}], " ", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "f", "]"}]}], 
       RowBox[{"d", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a", "-", 
           RowBox[{"Z", "[", "f", "]"}]}], ")"}], "4"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["d", "3"]}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["d", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}], "+", 
              RowBox[{"16", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "\[Alpha]"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", "d", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"7", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], "4"]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "d"}], ")"}], " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"4", "+", "d"}], "2"], ",", 
              FractionBox[
               RowBox[{"6", "+", "d"}], "2"], ",", 
              RowBox[{"-", 
               FractionBox["1", "\[Alpha]"]}]}], "]"}]}], 
           RowBox[{"4", "+", "d"}]]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Z", "[", "f", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["Z", "\[Prime]",
          MultilineFunction->None], "[", "f", "]"}], " ", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "f", "]"}]}], 
       RowBox[{"d", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "a"}], "+", 
           RowBox[{"Z", "[", "f", "]"}]}], ")"}], "5"]}]], "+", 
      FractionBox[
       RowBox[{"48", " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "d", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", "d"}], ")"}], " ", "\[Alpha]"}]}], 
              ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             FractionBox["8", "d"], "+", "d"}], ")"}], " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{"1", ",", 
             FractionBox["d", "2"], ",", 
             FractionBox[
              RowBox[{"2", "+", "d"}], "2"], ",", 
             RowBox[{"-", 
              FractionBox["1", "\[Alpha]"]}]}], "]"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["Z", "\[Prime]",
          MultilineFunction->None], "[", "f", "]"}], " ", 
        RowBox[{
         SuperscriptBox["V", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "f", "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", 
          RowBox[{"Z", "[", "f", "]"}]}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"2", " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{"24", "+", 
              RowBox[{"60", " ", "\[Alpha]"}], "+", 
              RowBox[{"44", " ", 
               SuperscriptBox["\[Alpha]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["d", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"]}], "-", 
              RowBox[{"2", " ", "d", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"6", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"1", ",", 
              FractionBox["d", "2"], ",", 
              FractionBox[
               RowBox[{"2", "+", "d"}], "2"], ",", 
              RowBox[{"-", 
               FractionBox["1", "\[Alpha]"]}]}], "]"}]}], "d"]}], ")"}], " ", 
        RowBox[{"Z", "[", "f", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["V", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "f", "]"}], "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", 
          RowBox[{"Z", "[", "f", "]"}]}], ")"}], "4"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "\[Alpha]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["d", "3"]}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["d", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}], "-", 
              RowBox[{"4", " ", "d", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"11", "+", 
                 RowBox[{"9", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"48", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Alpha]"}], ")"}], "4"]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"1", ",", 
              FractionBox[
               RowBox[{"2", "+", "d"}], "2"], ",", 
              FractionBox[
               RowBox[{"4", "+", "d"}], "2"], ",", 
              RowBox[{"-", 
               FractionBox["1", "\[Alpha]"]}]}], "]"}]}], 
           RowBox[{"2", "+", "d"}]]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Z", "[", "f", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["V", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "f", "]"}], "2"]}], 
       RowBox[{"d", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "a"}], "+", 
           RowBox[{"Z", "[", "f", "]"}]}], ")"}], "5"]}]], "+", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"d", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", 
             RowBox[{"Z", "[", "f", "]"}]}], ")"}], "5"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["d", "2"], " ", "\[Alpha]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["d", "3"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]}], "-", 
                 RowBox[{"4", " ", "d", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], "4"]], "+", 
             FractionBox[
              RowBox[{"2", " ", "d", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "d"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               RowBox[{"Hypergeometric2F1", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"6", "+", "d"}], "2"], ",", 
                 FractionBox[
                  RowBox[{"8", "+", "d"}], "2"], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "\[Alpha]"]}]}], "]"}]}], 
              RowBox[{"6", "+", "d"}]]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["Z", "\[Prime]",
              MultilineFunction->None], "[", "f", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["d", "3"]}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["d", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                 RowBox[{"16", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "\[Alpha]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"4", " ", "d", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"7", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], "4"]], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "d"}], ")"}], " ", 
               RowBox[{"Hypergeometric2F1", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"4", "+", "d"}], "2"], ",", 
                 FractionBox[
                  RowBox[{"6", "+", "d"}], "2"], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "\[Alpha]"]}]}], "]"}]}], 
              RowBox[{"4", "+", "d"}]]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["Z", "\[Prime]",
             MultilineFunction->None], "[", "f", "]"}], " ", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", "f", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["d", "3"]}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["d", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", 
                    RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                 RowBox[{"4", " ", "d", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"11", "+", 
                    RowBox[{"9", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"48", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], "4"]], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", "d"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
               RowBox[{"Hypergeometric2F1", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"2", "+", "d"}], "2"], ",", 
                 FractionBox[
                  RowBox[{"4", "+", "d"}], "2"], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "\[Alpha]"]}]}], "]"}]}], 
              RowBox[{"2", "+", "d"}]]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["V", 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", "f", "]"}], "2"]}]}], ")"}]}]}], 
      "-", 
      RowBox[{
       RowBox[{"1", "/", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "a"}], "+", 
           RowBox[{"Z", "[", "f", "]"}]}], ")"}], "5"]}], "2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["d", "2"], " ", "\[Alpha]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["d", "3"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]}], "-", 
                 RowBox[{"4", " ", "d", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], "4"]], "+", 
             FractionBox[
              RowBox[{"2", " ", "d", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "d"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               RowBox[{"Hypergeometric2F1", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"6", "+", "d"}], "2"], ",", 
                 FractionBox[
                  RowBox[{"8", "+", "d"}], "2"], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "\[Alpha]"]}]}], "]"}]}], 
              RowBox[{"6", "+", "d"}]]}], ")"}], " ", 
           RowBox[{"Z", "[", "f", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["Z", "\[Prime]",
              MultilineFunction->None], "[", "f", "]"}], "2"]}], "d"], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", "d"}], ")"}], " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["d", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"]}], "-", 
                 RowBox[{"2", " ", "d", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]], "-", 
             FractionBox[
              RowBox[{"2", " ", "d", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               RowBox[{"Hypergeometric2F1", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"4", "+", "d"}], "2"], ",", 
                 FractionBox[
                  RowBox[{"6", "+", "d"}], "2"], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "\[Alpha]"]}]}], "]"}]}], 
              RowBox[{"4", "+", "d"}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", 
             RowBox[{"Z", "[", "f", "]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["Z", "\[Prime]",
              MultilineFunction->None], "[", "f", "]"}], "2"]}], "d"], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["d", "3"]}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["d", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                 RowBox[{"16", " ", "\[Alpha]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "\[Alpha]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"4", " ", "d", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"7", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], "4"]], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "d"}], ")"}], " ", 
               RowBox[{"Hypergeometric2F1", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"4", "+", "d"}], "2"], ",", 
                 FractionBox[
                  RowBox[{"6", "+", "d"}], "2"], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "\[Alpha]"]}]}], "]"}]}], 
              RowBox[{"4", "+", "d"}]]}], ")"}], " ", 
           RowBox[{"Z", "[", "f", "]"}], " ", 
           RowBox[{
            SuperscriptBox["Z", "\[Prime]",
             MultilineFunction->None], "[", "f", "]"}], " ", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", "f", "]"}]}], "d"], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["d", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"]}], "-", 
                 RowBox[{"2", " ", "d", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"4", " ", "\[Alpha]"}]}], ")"}]}], "+", 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]], "-", 
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
               RowBox[{"Hypergeometric2F1", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"2", "+", "d"}], "2"], ",", 
                 FractionBox[
                  RowBox[{"4", "+", "d"}], "2"], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "\[Alpha]"]}]}], "]"}]}], 
              RowBox[{"2", "+", "d"}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", 
             RowBox[{"Z", "[", "f", "]"}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["Z", "\[Prime]",
             MultilineFunction->None], "[", "f", "]"}], " ", 
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", "f", "]"}]}], "d"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", "\[Alpha]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["d", "3"]}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["d", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", 
                    RowBox[{"7", " ", "\[Alpha]"}]}], ")"}]}], "-", 
                 RowBox[{"4", " ", "d", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"11", "+", 
                    RowBox[{"9", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"48", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"\[Alpha]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Alpha]"}], ")"}], "4"]], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", "d"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
               RowBox[{"Hypergeometric2F1", "[", 
                RowBox[{"1", ",", 
                 FractionBox[
                  RowBox[{"2", "+", "d"}], "2"], ",", 
                 FractionBox[
                  RowBox[{"4", "+", "d"}], "2"], ",", 
                 RowBox[{"-", 
                  FractionBox["1", "\[Alpha]"]}]}], "]"}]}], 
              RowBox[{"2", "+", "d"}]]}], ")"}], " ", 
           RowBox[{"Z", "[", "f", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["V", 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", "f", "]"}], "2"]}], "d"], "-", 
         RowBox[{"\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"24", "+", 
                RowBox[{"60", " ", "\[Alpha]"}], "+", 
                RowBox[{"44", " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["d", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"]}], "-", 
                RowBox[{"2", " ", "d", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"6", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Alpha]"}], ")"}], "3"]], "-", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
              RowBox[{"Hypergeometric2F1", "[", 
               RowBox[{"1", ",", 
                FractionBox["d", "2"], ",", 
                FractionBox[
                 RowBox[{"2", "+", "d"}], "2"], ",", 
                RowBox[{"-", 
                 FractionBox["1", "\[Alpha]"]}]}], "]"}]}], "d"]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", 
            RowBox[{"Z", "[", "f", "]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["V", 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", "f", "]"}], "2"]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6738675440022926`*^9, 3.673867548256818*^9}}],

Cell[TextData[{
 "the \[Delta]-part of the right hand side of the flow equation for the  \
(dimensionful unrenormalized) wave function renormalization, where ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"a", "+", 
        RowBox[{
         SuperscriptBox["V", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "f", "]"}]}], 
       RowBox[{"a", "-", 
        RowBox[{"Z", "[", "f", "]"}]}]]}]}], "}"}], ";"}]]]
}], "Text",
 CellChangeTimes->{{3.691833131364633*^9, 3.6918331345968685`*^9}, {
  3.6918331885327177`*^9, 3.6918331936290874`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"deltabZ", "[", 
    RowBox[{"V_", ",", "Z_", ",", "d_", ",", "f_", ",", "x_"}], "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "d"}]], " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["Z", "\[Prime]",
           MultilineFunction->None], "[", "f", "]"}], "+", 
         RowBox[{
          SuperscriptBox["V", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "f", "]"}]}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["d", "2"]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Z", "[", "f", "]"}], "+", 
         RowBox[{
          SuperscriptBox["V", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "f", "]"}]}], ")"}], "4"]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6738615297602663`*^9, 3.6738615298349543`*^9}, 
   3.673861577309444*^9}],

Cell[TextData[{
 " the right hand side of the flow equation for the  (dimensionful \
unrenormalized) wave function renormalization, where ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"a", "+", 
        RowBox[{
         SuperscriptBox["V", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "f", "]"}]}], 
       RowBox[{"a", "-", 
        RowBox[{"Z", "[", "f", "]"}]}]]}]}], "}"}], ";"}]]]
}], "Text",
 CellChangeTimes->{{3.691833138989185*^9, 3.691833142201435*^9}, {
  3.6918331990895023`*^9, 3.69183320148567*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"prebZ", "[", 
    RowBox[{"d_", ",", "V_", ",", "Z_", ",", "a_", ",", "f_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"prethetabZ", "[", 
     RowBox[{"d", ",", "V", ",", "Z", ",", "a", ",", "f"}], "]"}], "+", 
    RowBox[{"deltabZ", "[", 
     RowBox[{"V", ",", "Z", ",", "d", ",", "f", ",", "x"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.673861313318882*^9, 3.6738613529892063`*^9}, {
  3.673861391388213*^9, 3.6738614388881865`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub\[Alpha]", "=", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"a", "+", 
        RowBox[{
         SuperscriptBox["V", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "f", "]"}]}], 
       RowBox[{"a", "-", 
        RowBox[{"Z", "[", "f", "]"}]}]]}]}], "}"}]}], ";"}]], "Input"],

Cell["\<\
 the right hand side of the flow equation for the  (dimensionless \
renormalized) effective potential\
\>", "Text",
 CellChangeTimes->{{3.6918332433046417`*^9, 3.6918332519572744`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bV", "[", 
    RowBox[{
    "d_", ",", "\[Eta]_", ",", "V_", ",", "Z_", ",", "a_", ",", "f_"}], "]"}],
    "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "d"}], " ", 
      RowBox[{"V", "[", "f", "]"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "2", "+", "\[Eta]"}], ")"}], "2"], "f", " ", 
      RowBox[{
       RowBox[{"V", "'"}], "[", "f", "]"}]}], "+", 
     RowBox[{"prebV", "[", 
      RowBox[{"d", ",", "V", ",", "Z", ",", "a", ",", "f"}], "]"}]}], "//.", 
    "sub\[Alpha]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6735901812833743`*^9, 3.6735902178524675`*^9}, {
   3.6735906363853445`*^9, 3.6735906547423005`*^9}, 3.6735933291510177`*^9, {
   3.6735990243651805`*^9, 3.6735990342969875`*^9}, {3.67386147840296*^9, 
   3.6738614933420515`*^9}, {3.6738616099082146`*^9, 
   3.6738616103165617`*^9}, {3.673861794381712*^9, 3.6738617993403325`*^9}}],

Cell["\<\
 the right hand side of the flow equation for the  (dimensionless \
renormalized) wave function renormalization\
\>", "Text",
 CellChangeTimes->{{3.69183321236242*^9, 3.6918332312838564`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bZ", "[", 
    RowBox[{
    "d_", ",", "\[Eta]_", ",", "V_", ",", "Z_", ",", "a_", ",", "f_"}], "]"}],
    "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Eta]", " ", 
      RowBox[{"Z", "[", "f", "]"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "2", "+", "\[Eta]"}], ")"}], "2"], "f", " ", 
      RowBox[{
       RowBox[{"Z", "'"}], "[", "f", "]"}]}], "+", 
     RowBox[{"prebZ", "[", 
      RowBox[{"d", ",", "V", ",", "Z", ",", "a", ",", "f"}], "]"}]}], "//.", 
    "sub\[Alpha]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.673590176693142*^9, 3.6735901772248945`*^9}, {
   3.67359025912755*^9, 3.673590276285898*^9}, {3.673590567971306*^9, 
   3.673590583080699*^9}, {3.6735906597633233`*^9, 3.6735906637930036`*^9}, {
   3.673590909206107*^9, 3.6735909096064377`*^9}, 3.6735933328886786`*^9, {
   3.6735990384312105`*^9, 3.673599039220974*^9}, 3.6738614972109475`*^9, {
   3.673861613241147*^9, 3.673861613523878*^9}, {3.6738618024635696`*^9, 
   3.673861803357435*^9}}]
}, Open  ]]
},
WindowSize->{1520, 767},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"10.4 for Microsoft Windows (64-bit) (April 11, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1036, 29, 74, "Section"],
Cell[1619, 53, 540, 15, 50, "Text"],
Cell[CellGroupData[{
Cell[2184, 72, 2156, 69, 56, "Input"],
Cell[4343, 143, 2466, 41, 48, "Output"]
}, Open  ]],
Cell[6824, 187, 566, 16, 50, "Text"],
Cell[CellGroupData[{
Cell[7415, 207, 76179, 2314, 329, "Input"],
Cell[83597, 2523, 14864, 454, 181, "Output"]
}, Open  ]],
Cell[98476, 2980, 564, 16, 50, "Text"],
Cell[CellGroupData[{
Cell[99065, 3000, 3446, 104, 57, "Input"],
Cell[102514, 3106, 2766, 50, 49, "Output"]
}, Open  ]],
Cell[105295, 3159, 546, 15, 50, "Text"],
Cell[CellGroupData[{
Cell[105866, 3178, 694, 17, 31, "Input"],
Cell[106563, 3197, 17146, 495, 181, "Output"]
}, Open  ]],
Cell[123724, 3695, 2537, 89, 114, "Text"],
Cell[126264, 3786, 526, 13, 52, "Input"],
Cell[126793, 3801, 202, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[127020, 3809, 1002, 31, 31, "Input"],
Cell[128025, 3842, 13081, 407, 138, "Output"]
}, Open  ]],
Cell[141121, 4252, 344, 12, 35, "Input"],
Cell[CellGroupData[{
Cell[141490, 4268, 1106, 30, 44, "Input"],
Cell[142599, 4300, 993, 34, 61, "Output"]
}, Open  ]],
Cell[143607, 4337, 181, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[143813, 4343, 1755, 55, 70, "Input"],
Cell[145571, 4400, 749, 21, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146357, 4426, 738, 22, 52, "Input"],
Cell[147098, 4450, 585, 14, 48, "Output"],
Cell[147686, 4466, 584, 14, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148307, 4485, 668, 21, 31, "Input"],
Cell[148978, 4508, 236, 3, 31, "Output"]
}, Open  ]],
Cell[149229, 4514, 455, 12, 32, "Text"],
Cell[149687, 4528, 1828, 55, 77, "Input"],
Cell[CellGroupData[{
Cell[151540, 4587, 731, 16, 31, "Input"],
Cell[152274, 4605, 491, 12, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152802, 4622, 436, 11, 31, "Input"],
Cell[153241, 4635, 9946, 325, 138, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[163236, 4966, 734, 20, 72, "Section"],
Cell[163973, 4988, 412, 13, 35, "Input"],
Cell[CellGroupData[{
Cell[164410, 5005, 911, 25, 48, "Input"],
Cell[165324, 5032, 738, 20, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166099, 5057, 897, 26, 49, "Input"],
Cell[166999, 5085, 888, 29, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167924, 5119, 846, 25, 49, "Input"],
Cell[168773, 5146, 1274, 42, 68, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170084, 5193, 847, 25, 49, "Input"],
Cell[170934, 5220, 1806, 55, 82, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172777, 5280, 897, 26, 47, "Input"],
Cell[173677, 5308, 1362, 44, 82, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175076, 5357, 894, 26, 47, "Input"],
Cell[175973, 5385, 1895, 57, 82, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177905, 5447, 896, 26, 47, "Input"],
Cell[178804, 5475, 2585, 77, 82, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181426, 5557, 974, 27, 52, "Input"],
Cell[182403, 5586, 1791, 53, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184231, 5644, 976, 27, 52, "Input"],
Cell[185210, 5673, 2394, 70, 82, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187641, 5748, 880, 26, 52, "Input"],
Cell[188524, 5776, 2153, 64, 81, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[190726, 5846, 237, 3, 56, "Section"],
Cell[190966, 5851, 664, 18, 39, "Text"],
Cell[191633, 5871, 945, 20, 31, "Input"],
Cell[192581, 5893, 881, 26, 63, "Input"],
Cell[193465, 5921, 644, 17, 39, "Text"],
Cell[194112, 5940, 1202, 25, 31, "Input"],
Cell[195317, 5967, 42760, 1110, 1157, "Input"],
Cell[238080, 7079, 644, 17, 39, "Text"],
Cell[238727, 7098, 1242, 39, 61, "Input"],
Cell[239972, 7139, 619, 17, 39, "Text"],
Cell[240594, 7158, 493, 12, 31, "Input"],
Cell[241090, 7172, 390, 12, 48, "Input"],
Cell[241483, 7186, 195, 4, 30, "Text"],
Cell[241681, 7192, 968, 25, 46, "Input"],
Cell[242652, 7219, 202, 4, 30, "Text"],
Cell[242857, 7225, 1067, 26, 46, "Input"]
}, Open  ]]
}
]
*)


